Checkpoint Selection and Evaluation in EEG Emotion Recognition

Checkpoint selection can improve an electroencephalography (EEG) emotion-recognition score without improving performance on other trials. We compared selection and scoring on disjoint trial pools along fixed training trajectories. A same-session SEED study comprised 300 trajectories from 15 participants, two models and five trial-role rotations. Another 276 trajectories extended the comparison to separate training, validation and target sessions in SEED, SEED-IV and SEED-V, with 15, 15 and 16 participants, respectively. Increasing the candidate set from five to 80 checkpoints raised the same-session dynamical graph convolutional neural network (DGCNN) selection-pool score by 6.24 percentage points, while the other-pool change was -1.24 (descriptive 95% participant-bootstrap interval -2.67 to 0.26). Under the cross-session design, DGCNN retained gains of 4.47 [1.79, 7.25], 4.27 [2.00, 6.53] and 2.75 [0.79, 4.78] points across the three datasets. Multilayer perceptron results varied across datasets. Common-time-range analysis and trial-level scoring supported the respective patterns. Both target pools supplied labels for symmetric checkpoint selection; these results concern retention across trials, not evaluation without target labels. Complete policy curves and executable reconstruction support reporting selected-score improvements alongside performance on other trials, rather than assuming a universal penalty for checkpoint search.

==> anc/ARXIV_PACKAGING_NOTE.txt <==
arXiv automatically expands uploaded ZIP archives. The files in this anc directory are the expanded Online Resource 3 (Reproducibility_code.zip), alongside Online Resources 1 and 2. Three formerly empty Python __init__.py files contain comments to prevent removal by arXiv. SOURCE_MANIFEST.json records their updated hashes. No executable logic, scientific results, or other code content was changed. The pre-existing MANIFEST_ERRATA files document earlier versions and are retained as historical provenance.


==> anc/ESM_2.json <==
{
  "schema_version": 1,
  "online_resource_number": 2,
  "article_title": "Checkpoint Search Budgets and Evaluation Boundaries in EEG Emotion Recognition",
  "journal": "Neuroinformatics (intended submission)",
  "authors": [
    "Hanting Suo",
    "Yuwen Li"
  ],
  "affiliations": [
    "School of Instrument Science and Engineering, Southeast University, Nanjing 210096, China",
    "The State Key Laboratory of Bioelectronics, Southeast University, Nanjing 210096, China"
  ],
  "corresponding_author": {
    "name": "Yuwen Li",
    "email": "liyuwen@seu.edu.cn",
    "orcid": "0000-0003-3060-836X"
  },
  "caption": "Machine-readable CF-TRE component order, selected mean- and tail-risk parameters, full-precision mixture weights, and source-file checksum.",
  "scope": "Selected CF-TRE configuration parameters only; no trial-, window-, subject-, or subject-session-level labels, predictions, or metrics are included.",
  "component_order": [
    "linear_de310",
    "linear_structural245",
    "linear_all555",
    "rbf_de310",
    "rbf_all555",
    "xgboost_all555",
    "lightgbm_all555"
  ],
  "source": {
    "repository_relative_path": "results/cf_tre/g1/g1_outer_test_result.json",
    "sha256": "83A0D211070500187CC0678042A254358307947A9F8D361E3FBB0867C886AB19"
  },
  "notes": {
    "lambda_tail": "Mixture coefficient multiplying empirical CVaR in the fitted mean/CVaR objective.",
    "alpha": "VaR quantile level; the corresponding upper-tail mass is 1-alpha.",
    "delta": "Allowed increase in mean environment log loss relative to the OOF-best single component.",
    "mean_control_alpha": "The stored alpha value is inert when lambda_tail=0."
  },
  "datasets": {
    "SEED": {
      "selected_tail_risk": {
        "lambda_tail": 0.75,
        "alpha": 0.67,
        "delta": 0.0,
        "weights": [
          0.1808485428888424,
          0.1044570719746394,
          0.036395379687067075,
          0.2535503499609486,
          0.18345534659920987,
          0.11567365381206707,
          0.12561965507722578
        ]
      },
      "selected_mean_risk_control": {
        "lambda_tail": 0.0,
        "alpha": 0.8,
        "delta": 0.0,
        "weights": [
          0.2850001599957752,
          0.06693946159728863,
          0.04777817754926334,
          0.20592650350298738,
          0.04719576589915263,
          0.11531345143021111,
          0.23184648002532168
        ]
      }
    },
    "SEED-IV": {
      "selected_tail_risk": {
        "lambda_tail": 0.25,
        "alpha": 0.67,
        "delta": 0.0,
        "weights": [
          0.3288458061791317,
          0.1433732291006174,
          0.0517417927009323,
          0.1511130100759164,
          0.06396133376992434,
          0.13172350925537868,
          0.1292413189180992
        ]
      },
      "selected_mean_risk_control": {
        "lambda_tail": 0.0,
        "alpha": 0.8,
        "delta": 0.0,
        "weights": [
          0.335001662065595,
          0.11351029648416651,
          0.05311598319057763,
          0.174830585413816,
          0.064549428098917,
          0.14229395637427858,
          0.11669808837264943
        ]
      }
    }
  },
  "archival_article_association": {
    "article_title": "Evaluation Protocols and Cross-Subject Generalization in EEG Emotion Recognition",
    "journal": "Applied Intelligence",
    "original_esm2_sha256": "eac360ca2fb380095b8c5675a62c4981778c1942f05018f261bd94183298d372"
  },
  "revision_association": "v3-2026-09-11; archival numerical payload unchanged"
}

==> anc/LICENSE <==
BSD 3-Clause License

Copyright (c) 2026, Hanting Suo
All rights reserved.

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are met:

1. Redistributions of source code must retain the above copyright notice,
   this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright notice,
   this list of conditions and the following disclaimer in the documentation
   and/or other materials provided with the distribution.

3. Neither the name of the copyright holder nor the names of its
   contributors may be used to endorse or promote products derived from
   this software without specific prior written permission.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE
FOR ANY DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL
DAMAGES (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR
SERVICES; LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER
CAUSED AND ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY,
OR TORT (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


==> anc/MANIFEST_ERRATA_v3.json <==
{
  "version": "v3-2026-09-11",
  "executed_manifest_sha256": "406d3df74fef5d342f965d2e0f15b175cec6c181a8d92d0f5f5b9bebf23af897",
  "original_manifest_unchanged": true,
  "corrections": {
    "historical_exposure": "Rotation extension scores both A and B at every epoch and selects on each in exchanged roles. Neither is excluded from all current-run selection or globally untouched. No scores change fitting, normalization, stopping or model settings.",
    "split_rule": "Five cyclic role rotations of within-class permuted trials; each trial trains twice and serves validation, A and B once. The executed allocations and runner, not the abbreviated prose, define the design."
  },
  "scope": "Metadata clarification only; no executed numerical setting or result is changed."
}

==> anc/MANIFEST_ERRATA_v4.json <==
{
  "original_plan_sha256": "788aa6104264eebb9bfb2bd9dc8be5eadda9eb2fd9be42656248794d660538b1",
  "original_unchanged": true,
  "corrections": {
    "dataset": "Inherited SEED-only description; datasets and representation define the three releases.",
    "primary_endpoint": "Inherited singular gap endpoint belongs to v2. New plural primary_endpoints specifies S80-S5 and C80-C5. Both endpoint families were retained.",
    "execution_boundary": "Inherited all300 sentence; expected_training_cells=276 and session_roles define the executed matrix."
  },
  "scope": "Metadata clarification only; not a changed result, setting or retrospective preregistration."
}

==> anc/README.md <==
# EEG evaluation revision reviewer package

Version: revision-v3-2026-09-11. This is a local review artifact, not a public release.

## What is included

Original 180-cell experiment, separately declared 90-cell standardized-MLP diagnostic, and 300-cell balanced-role extension. Frozen JSON plans, exact executed runner sources, NumPy audit utility, 11 hand-checkable examples, 15 targeted tests, independent reconstruction scripts, pinned MIT-licensed LibEER DGCNN and configuration, aggregate-only figure inputs. No raw EEG, individual prediction arrays or model checkpoints are included. Third-party licence is retained next to the vendored source; public licensing of the new revision code remains an author-release decision.

## Environment

Executed on Windows with Python 3.9.25, NumPy 1.26.4, SciPy 1.13.1, PyTorch 2.5.1+cu121 and an NVIDIA RTX4060 Laptop GPU. The source requirements pin the principal numerical dependencies. Install the appropriate PyTorch CUDA build for your machine. `python` below means an actual Python environment, not the Windows Store alias. No installation script is executed automatically.

From this directory, after installing NumPy, data-free audit examples:

```text
python scripts/validate_protocol_audit_examples.py
python scripts/audit_eeg_protocol.py --demo
```

With Matplotlib, reproduce the new rotation figure from aggregate values:

```text
python scripts/plot_selection_rotation_v2.py
```

With the dependencies above, run the 15 synthetic/structural tests without EEG:

```text
python -m pytest tests -q
```

## Full experiments require separately authorized SEED data

Place the official one-second ExtractedFeatures_1s directory, including label.mat, at the feature_root stated in the manifests. It is not supplied here. Inspect the fixed manifests before running. All runners refuse existing output directories. Commands below can take substantial GPU time; they do not run as part of the examples.

```text
python experiments/run_selection_sensitivity_v1.py
python experiments/verify_selection_sensitivity_v1.py
python experiments/run_selection_mlp_standardized_diagnostic.py
python experiments/verify_selection_sensitivity_v1.py --standardized
python experiments/run_selection_rotation_v2.py --manifest plans/2026-09-10-selection-rotation-v2.json --output results/revision_2026-09-10/selection_rotation_v2
python experiments/verify_selection_rotation_v2.py
```

The strict-score reconstruction script additionally expects historical strict prediction archives, which are not distributed. It is included for transparency, not as a data-free example. Obtaining raw source data alone does not recreate those archived models; use the separately cited historical repository for that pipeline.

## Interpretation

These are retrospective studies on previously used participants. The rotation experiment evaluates both A and B each epoch for symmetric role exchange, unlike the initial one-way A/B freeze protocol. No score changes gradients, normalization, stopping or model settings. The symmetric window gap is nonnegative by construction; the empirical findings concern its magnitude, behavior under the specified nested candidate grid and opposite-pool benefit. Five rotations and two sessions are averaged within each of 15 participants and are not independent replicates. No general leakage-detection accuracy, population coverage guarantee or universal bias correction is claimed.

The supplied aggregate intervals can be replotted but cannot be independently re-estimated without the locally generated participant records. Full verification requires running the experiment. `validation/` records the checks performed on the authors' local outputs; it is evidence of that execution, not a substitute for your own reproduction.


## v3 additions and corrections
Read MANIFEST_ERRATA_v3.json with the unchanged executed rotation plan. It corrects two abbreviated descriptions of information access and cyclic roles without changing the plan, its original hash, or execution settings. THIRD_PARTY_NOTICES.md identifies the included upstream licence and the original-code BSD-3-Clause licence and supplementary distribution route.

The post-review reanalysis changes no model fitting. Reproduce its new figures using only aggregate inputs:

```text
python scripts/plot_rotation_v3.py --input rotation_reanalysis_v3.json --output figures
```

Re-estimate the paired intervals only after generating the full local rotation records:

```text
python scripts/reanalyse_rotation_v3.py --source results/revision_2026-09-10/selection_rotation_v2 --output local_reanalysis.json
```

## Use your own prediction archive
The NPZ must contain logits (finite numeric windows-by-classes matrix), labels (zero-based class indices), subject (participant IDs) and trial (trial IDs), each with one entry per window except the matrix. Optionally include session, with one value per row; it is combined with trial to avoid repeated trial IDs across sessions. Every participant/trial group must have one class label. The utility returns pooled window accuracy, participant-equal window accuracy, participant-equal mean-logit trial accuracy and participant summaries. It does not run a trained model, infer missing identifiers or validate upstream preprocessing.

```text
python scripts/audit_eeg_protocol.py --predictions examples/synthetic_predictions.npz
python scripts/audit_eeg_protocol.py --events examples/valid_events.jsonl --expected-cells 1
python scripts/audit_eeg_protocol.py --events examples/invalid_events.jsonl --expected-cells 1
```

The synthetic prediction example yields pooled accuracy 0.75, participant-equal window accuracy 0.50 and participant-equal trial accuracy 0.50. Each corresponding expected JSON is included. The last command intentionally exits 1 with a premature-contact error. Event JSONL rows have event (selection_frozen or audit_loaded) and cell identifiers; this checker is specifically for the original one-way freeze-before-audit protocol, not for the symmetric rotation design. It checks the supplied events only and cannot identify omitted contact.


## v4 three-dataset extension
This local package supports the manuscript "Checkpoint Selection and Evaluation in EEG Emotion Recognition". Run from this extracted package root. The original executed runner is included unchanged. Read MANIFEST_ERRATA_v4.json with frozen_records/seed_family_plan.json. Frozen records are stored away from the runner's generated plan path, so its prepare command can create and compare the execution configuration without overwriting an archived record.

Data-free figures (NumPy and Matplotlib):
```
python scripts/plot_checkpoint_v4.py --input v4_aggregates --output v4_figures
```
This reproduces the three-dataset curves, common-time-range curves and protocol diagram. Existing v3 plotting commands reproduce the same-session main figure. All v4 window/trial budgets and intervals are in v4_aggregates. These aggregates cannot independently recreate participant-bootstrap sampling.

Full training requires a CUDA-capable PyTorch installation and authorized local features at:
- data/SEED/SEED/SEED/SEED_EEG/ExtractedFeatures_1s
- data/SEED/SEED_IV/eeg_feature_smooth/{1,2,3}
- data/SEED/SEED-V/EEG_DE_features/{1..16}_123.npz

SEED-V official files contain serialized dictionaries. Use only trusted files obtained from the dataset provider. The runner does not load raw CNT data.
```
python experiments/seed_family_extension_v4.py prepare
python experiments/seed_family_extension_v4.py run
python scripts/verify_seed_family_v4.py
python scripts/summarize_trial_v4.py --source results/revision_2026-09-11/seed_family_extension_v4 --output reproduced_trial
```
Preparation and training refuse to overwrite existing experiment directories. Compare the generated plans/2026-09-11-seed-family-extension-v4.json with frozen_records/seed_family_plan.json before interpreting a run as the same protocol. Exact GPU outcomes can depend on the numerical environment. Verification checks the locally generated saved scores and source identities; it is not an independent training replication.

The common-time-range script runs only after the original 300 rotation records have been generated:
```
python scripts/common_window_sensitivity_v4.py
```
It creates results/revision_2026-09-11/common_window_v4 and compares no new fitted models. The original candidate-set plan is in frozen_records/common_window_plan.json.

Both target-session pools supply labels for symmetric selection. No target-label-free generalization or globally untouched confirmation claim is made. The 276 trajectories represent 15/15/16 separately analyzed participants, not 276 independent observations. Dataset overlap is unknown. The released upstream representations are not certified split-local raw preprocessing.


## Submission package, 13 September 2026
Original code uses BSD-3-Clause (LICENSE); included LibEER files retain MIT. This package is Online Resource 3 for review and distribution with the article. Its scientific version remains revision-v4-2026-09-12; this packaging update changes administrative documentation only.


==> anc/SOURCE_MANIFEST.json <==
{
  "version": "revision-v4-arxiv-2026-09-14",
  "sha256": {
    "aggregate_results.json": "451703188ab782a94d55369d245c3a6bca5104dd36977b26b3f3e1c31abce84e",
    "LICENSE": "c37c7c3d8aa54ad95e5f4f29dad6b4f8388ac93480a7d684b237dc47802754bc",
    "MANIFEST_ERRATA_v3.json": "0ac538fa51820643fef2a3aa528ffca00be400d7495a717a8926ed3031a43068",
    "MANIFEST_ERRATA_v4.json": "b5af0a48cc1c57841ac1f532b680339d719c0819ca4221a7208e6237c7b87494",
    "README.md": "57c80c312333cb6aa0abd6bd6848ff50fb6bb52253c73460c854e779e0f7c566",
    "requirements.txt": "d1b6bd9be10e1d7bdf9453368086f7d7159db9560d6b52c8ad4a547a7c014f06",
    "rotation_reanalysis_v3.json": "87ede9cea8f9216747514019caa607764716e852126e188a4694799f51f875cd",
    "THIRD_PARTY_NOTICES.md": "21de97c3a6fe2c37a6fe7b60b816326a4251d37bd3379e0a9406f44d1c6cd2ea",
    "examples/invalid_events.jsonl": "31b6f1fc06bf899b96098aea5ef38a54429deda954aad9c125b6cd07f3085d78",
    "examples/invalid_events_expected.json": "fbca312d5fc30a01554aa265e0b0c5f57bf8621c34c25019d86ba19243a0c2fb",
    "examples/predictions_expected.json": "718eaf5b8a4b66637bd4c6ec781f1294f06e6b2eef428ea9195c0ebf17325381",
    "examples/synthetic_predictions.npz": "6970d80cd5789ac9165aff87edf115046dd22ec90997127eb8515d4cec01541a",
    "examples/valid_events.jsonl": "a9bdd9341a4471d1e00dcb12a4f8189c666e97fc11b7d93b3c12367368da1b21",
    "examples/valid_events_expected.json": "fd98bd7d411f5270a064a80c6729ed68ff34c390029995120adcfa52fa44ebcd",
    "experiments/run_selection_mlp_standardized_diagnostic.py": "7e762513b51b5589416a766a3068799a90aed4e2b26f3ce4d293e0afd7c82525",
    "experiments/run_selection_rotation_v2.py": "bbd0b5adf2d22a8cd946f37b8cba84e49d8f4d2b910e93623205699d2f88f3f1",
    "experiments/run_selection_sensitivity_v1.py": "e4e7f0344be0cc37ca444ab71c184d981ff022e56e15a6c10c6749a61a2ae0f6",
    "experiments/seed_family_extension_v4.py": "1be2bfba091c910df89d00c0cc1717ef8f157db4a7fedc2ded55dd722f0eec42",
    "experiments/verify_selection_rotation_v2.py": "8766b6a2315c24c7ba966b9aba175a034ef6f36c816f78b8dd133df22eee2e78",
    "experiments/verify_selection_sensitivity_v1.py": "3e9eb2a50f447be9be64bd642707e7b9510e0063219531afc1ed3a59d91d86c4",
    "frozen_records/common_window_plan.json": "4b2bfc7d7f46d6d49473a91b7473c1aea44d31a6532fe139db4ef1031467b7ab",
    "frozen_records/common_window_verification.json": "a4eb0049d5b65057bbae2ff51054ea2117ebe37cc3f3300b218ae590b3814a8d",
    "frozen_records/family_verification.json": "7be010e94e0250d782d3606afc77c5557bee767eb344fb970c4761873e7d227d",
    "frozen_records/seed_family_plan.json": "788aa6104264eebb9bfb2bd9dc8be5eadda9eb2fd9be42656248794d660538b1",
    "output/revision_2026-09-10/vendor/libeer_39dc27e/LICENSE": "b9e59357a5f5e338c92348e6efe5482d364284aa3c1f59c023f9bb33c69800ee",
    "output/revision_2026-09-10/vendor/libeer_39dc27e/LibEER/config/model_param/DGCNN.yaml": "0e54afb0986eade332316449217d07acb6af04b6383490228d8a6c05230f0d4a",
    "output/revision_2026-09-10/vendor/libeer_39dc27e/LibEER/models/DGCNN.py": "020e369d54676e78bc3ef42df2fa76d65eb85140f566c22857fd2c6c65b0577d",
    "pcma/__init__.py": "b8ab986a434872b8482a91ff3180379778ea8e867a5260bc762eab9243d93b4d",
    "pcma/data/libeer_seed.py": "9372e319847cd9d4426e0b4ffa5481c3c9e33d5d5e985b26854889530c86578e",
    "pcma/data/libeer_seediv.py": "058ea247e8ad3e6b5e0c050ab4cf0f24cc21487f1dbb76c779f6cc3e6ed52f3c",
    "pcma/data/__init__.py": "b8ab986a434872b8482a91ff3180379778ea8e867a5260bc762eab9243d93b4d",
    "pcma/eval/protocol_audit.py": "21cdd5585ff3cf1ee081e1e0f18da256c868f946b83f62e2018bf1683703db34",
    "pcma/eval/__init__.py": "b8ab986a434872b8482a91ff3180379778ea8e867a5260bc762eab9243d93b4d",
    "plans/2026-09-10-mlp-standardization-diagnostic.json": "aa5e7d3dab74fc971e8885f9d699272f81c52c18b165cf0cb24828d14bf104f7",
    "plans/2026-09-10-selection-rotation-v2.json": "406d3df74fef5d342f965d2e0f15b175cec6c181a8d92d0f5f5b9bebf23af897",
    "plans/2026-09-10-selection-sensitivity-v1.json": "3797a47fdfa94762be43002ac53e26871c17fa74688c5ca688b24fd82659c863",
    "plans/2026-09-11-revision-v3-reanalysis.json": "916e0fb8719d7fbe5bbd7f76b7c98af74de60349d67be98d6c52c03705c97139",
    "scripts/audit_eeg_protocol.py": "1cc00d1a24a02b8d1214f03f8f4bb37f691b1e1fe921b8f031577a53bbf0573c",
    "scripts/common_window_sensitivity_v4.py": "d443dd07c7d2e8272de647ea8b93017212b6bf589c7e9fa33a22806a8aa81114",
    "scripts/plot_checkpoint_v4.py": "8d49f5c28403ebd4db82168072d3d42781f3f44041a22b6b391ce563f0c13a9a",
    "scripts/plot_rotation_v3.py": "91bc3391be93e2b1e445efd204cdc4ad45b084e6c37f2c2c583bd052f762e739",
    "scripts/plot_selection_rotation_v2.py": "4758daa6f99d21081b63c9fde075360357d068cea842060882eaad33af3f6787",
    "scripts/reanalyse_rotation_v3.py": "8d15bcfdde23936b71e44b54c6618fb5b55fe2fe00719b75fa31c81a623679c2",
    "scripts/reconstruct_revision_reporting.py": "66a618f0fdae7735b81cfdee992fcc8c856b0a63f32310b49a62ba9293ea78ea",
    "scripts/summarize_trial_v4.py": "1ee788856b645a01ba1434d391dc852b81f70fdf79ddff55c18d9565c3af5663",
    "scripts/validate_protocol_audit_examples.py": "88ac074f22f351580a28c2e4cf0c4e0832f218fade60671386d19fee7c478406",
    "scripts/verify_seed_family_v4.py": "f27aaba136f86cb721bc39c7dbe7f28891253e6116343cdcf0b0ba7f4b78d22e",
    "tests/test_protocol_audit.py": "cb8feddd066196c635069f17d4c1f9c0dd2881e1b8c049e1028b43fe9a4c6cc1",
    "tests/test_selection_rotation_v2.py": "3749b153ecbe3cd2ef7be416841dcec6731699768ebaa675ceedcfe6b904da33",
    "tests/test_selection_sensitivity_v1.py": "4f7638a3a66619a0ba6b24a8aa03e7b8756880ba4baa4da007ceb061f0f5782b",
    "v4_aggregates/all_budget_results.csv": "1981f4ed24adad5a5046b2b25f910d486aa27a61eccf6d9fc73e9204473c98a4",
    "v4_aggregates/common_window_aggregate_results.json": "d939f1977d1ed2ec03176be815e9ae4db3361f98a2955900e196cbf57640c4fc",
    "v4_aggregates/family_aggregate_results.json": "33f52a105a34f4ba3caac30b169443a9a01ea65ebb0de033c12ffc04cf6742c9",
    "v4_aggregates/paired_changes.csv": "e3419698ce5f2e49e098565925b7fa223f5d52ab76aed97e7c284b5e0c67eb91",
    "v4_aggregates/trial_aggregate_results.json": "f69810e4ac7098bdc7c435efa9043f35107bff444f31768c6d968680ac98665c",
    "v4_aggregates/trial_budget_results.csv": "30e0cc5c81f21f585d38b2597007e9eb88a7ce7ab9416f1384b4762b8762ca53",
    "validation/independent_verification.json": "d3ce967cccb5946a87228f1d0d86347f72385a41373b3e6a0672336545752f34",
    "validation/tests.log": "624db4bbdf4cea379b86b2b28f6c8f7376ea193128ae1247bce68958c9e74a5f",
    "validation/tool_conformance.json": "cbd6ee9af15b19e692a1d9e1b5bcf594f1ddd8d3662b4ae3e440b77604171155"
  }
}

==> anc/THIRD_PARTY_NOTICES.md <==
# Licences and distribution
Original research code and documentation in this revision package use the existing project's BSD 3-Clause licence, included in LICENSE. This does not relicense EEG datasets or third-party code.
Pinned LibEER files retain their MIT licence at output/revision_2026-09-10/vendor/libeer_39dc27e/LICENSE.
The versioned package is supplied for journal review and distribution with the article. No claim is made that this revision has already been uploaded to the archival GitHub repository. Restricted EEG, fitted models and participant-level predictions are excluded.


==> anc/aggregate_results.json <==
{
  "status": "complete",
  "cells": 300,
  "models": {
    "dgcnn": {
      "budgets": {
        "1": {
          "window_own_selected": {
            "mean": 0.619981048175669,
            "ci95": [
              0.5659987660228285,
              0.6750060128537818
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7557484724610878,
              0.5657974572438271,
              0.6148510730190127,
              0.5889898657359659,
              0.574518372418452
            ]
          },
          "window_cross_selected": {
            "mean": 0.619981048175669,
            "ci95": [
              0.5659987660228285,
              0.6750060128537818
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7557484724610878,
              0.5657974572438271,
              0.6148510730190127,
              0.5889898657359659,
              0.574518372418452
            ]
          },
          "window_validation": {
            "mean": 0.619981048175669,
            "ci95": [
              0.5659987660228285,
              0.6750060128537818
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7557484724610878,
              0.5657974572438271,
              0.6148510730190127,
              0.5889898657359659,
              0.574518372418452
            ]
          },
          "window_fixed": {
            "mean": 0.619981048175669,
            "ci95": [
              0.5659987660228285,
              0.6750060128537818
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7557484724610878,
              0.5657974572438271,
              0.6148510730190127,
              0.5889898657359659,
              0.574518372418452
            ]
          },
          "window_symmetric_gap": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ]
          },
          "window_cross_minus_validation": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ]
          },
          "window_cross_minus_fixed": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ]
          },
          "window_own_minus_validation": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ]
          },
          "trial_own_selected": {
            "mean": 0.638888888888889,
            "ci95": [
              0.5766666666666665,
              0.7044444444444443
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7944444444444444,
              0.5833333333333334,
              0.6222222222222222,
              0.6277777777777778,
              0.5666666666666667
            ]
          },
          "trial_cross_selected": {
            "mean": 0.638888888888889,
            "ci95": [
              0.5766666666666665,
              0.7044444444444443
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7944444444444444,
              0.5833333333333334,
              0.6222222222222222,
              0.6277777777777778,
              0.5666666666666667
            ]
          },
          "trial_validation": {
            "mean": 0.638888888888889,
            "ci95": [
              0.5766666666666665,
              0.7044444444444443
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7944444444444444,
              0.5833333333333334,
              0.6222222222222222,
              0.6277777777777778,
              0.5666666666666667
            ]
          },
          "trial_fixed": {
            "mean": 0.638888888888889,
            "ci95": [
              0.5766666666666665,
              0.7044444444444443
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7944444444444444,
              0.5833333333333334,
              0.6222222222222222,
              0.6277777777777778,
              0.5666666666666667
            ]
          },
          "trial_symmetric_gap": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ]
          },
          "trial_cross_minus_validation": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ]
          },
          "trial_cross_minus_fixed": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ]
          },
          "trial_own_minus_validation": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ]
          }
        },
        "5": {
          "window_own_selected": {
            "mean": 0.682228285077796,
            "ci95": [
              0.6321033537266469,
              0.7327163354646965
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.8142703535017443,
              0.6321963628186751,
              0.6782733489608609,
              0.6397849672781297,
              0.6466163928295695
            ]
          },
          "window_cross_selected": {
            "mean": 0.6403546423560605,
            "ci95": [
              0.5902376384457807,
              0.6911586708647509
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7708049575515589,
              0.5864655599761849,
              0.6421823064033183,
              0.5974287163572516,
              0.6048916714919899
            ]
          },
          "window_validation": {
            "mean": 0.6336294567901699,
            "ci95": [
              0.58383301230617,
              0.683320911150713
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7590707435607142,
              0.5867346306474818,
              0.6215739240050423,
              0.5973487918078679,
              0.6034191939297433
            ]
          },
          "window_fixed": {
            "mean": 0.619981048175669,
            "ci95": [
              0.5659987660228285,
              0.6750060128537818
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7557484724610878,
              0.5657974572438271,
              0.6148510730190127,
              0.5889898657359659,
              0.574518372418452
            ]
          },
          "window_symmetric_gap": {
            "mean": 0.041873642721735174,
            "ci95": [
              0.03793270821491734,
              0.04576702997825418
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.04346539595018537,
              0.045730802842490176,
              0.03609104255754258,
              0.04235625092087813,
              0.04172472133757963
            ]
          },
          "window_cross_minus_validation": {
            "mean": 0.006725185565890887,
            "ci95": [
              0.0008162963165994938,
              0.013482975628187968
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.011734213990844851,
              -0.00026907067129682455,
              0.0206083823982761,
              7.992454938364017e-05,
              0.0014724775622466694
            ]
          },
          "window_cross_minus_fixed": {
            "mean": 0.020373594180391717,
            "ci95": [
              0.012622978439496833,
              0.027232803815679885
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.01505648509047121,
              0.020668102732357738,
              0.02733123338430593,
              0.008438850621285797,
              0.030373299073537925
            ]
          },
          "window_own_minus_validation": {
            "mean": 0.048598828287626065,
            "ci95": [
              0.04209860308549941,
              0.05569677961659892
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.05519960994103022,
              0.04546173217119335,
              0.05669942495581867,
              0.04243617547026176,
              0.04319719889982629
            ]
          },
          "trial_own_selected": {
            "mean": 0.7033333333333334,
            "ci95": [
              0.6477777777777778,
              0.76
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.8444444444444443,
              0.6444444444444444,
              0.6999999999999998,
              0.6833333333333333,
              0.6444444444444444
            ]
          },
          "trial_cross_selected": {
            "mean": 0.6633333333333333,
            "ci95": [
              0.6077777777777776,
              0.7222222222222221
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7944444444444445,
              0.6055555555555556,
              0.661111111111111,
              0.65,
              0.6055555555555556
            ]
          },
          "trial_validation": {
            "mean": 0.6455555555555554,
            "ci95": [
              0.5866666666666666,
              0.7055555555555555
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7833333333333332,
              0.5777777777777777,
              0.6555555555555553,
              0.6277777777777778,
              0.5833333333333334
            ]
          },
          "trial_fixed": {
            "mean": 0.638888888888889,
            "ci95": [
              0.5766666666666665,
              0.7044444444444443
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7944444444444444,
              0.5833333333333334,
              0.6222222222222222,
              0.6277777777777778,
              0.5666666666666667
            ]
          },
          "trial_symmetric_gap": {
            "mean": 0.039999999999999994,
            "ci95": [
              0.02666666666666666,
              0.054444444444444455
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.05,
              0.03888888888888888,
              0.038888888888888896,
              0.03333333333333333,
              0.038888888888888876
            ]
          },
          "trial_cross_minus_validation": {
            "mean": 0.017777777777777778,
            "ci95": [
              0.0033333333333333383,
              0.03111111111111111
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.011111111111111117,
              0.027777777777777773,
              0.0055555555555555506,
              0.022222222222222223,
              0.022222222222222233
            ]
          },
          "trial_cross_minus_fixed": {
            "mean": 0.024444444444444446,
            "ci95": [
              0.006666666666666667,
              0.04111111111111112
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0,
              0.022222222222222213,
              0.03888888888888889,
              0.022222222222222216,
              0.03888888888888889
            ]
          },
          "trial_own_minus_validation": {
            "mean": 0.05777777777777778,
            "ci95": [
              0.044444444444444446,
              0.07
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.06111111111111111,
              0.06666666666666667,
              0.04444444444444444,
              0.055555555555555566,
              0.061111111111111116
            ]
          }
        },
        "10": {
          "window_own_selected": {
            "mean": 0.6995591806261401,
            "ci95": [
              0.6510137862381183,
              0.7482579015006298
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.8268957038778314,
              0.6540822467017762,
              0.70651556495649,
              0.6503347775772311,
              0.6599676100173711
            ]
          },
          "window_cross_selected": {
            "mean": 0.6425553063583525,
            "ci95": [
              0.5938031051501824,
              0.6924257536219933
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7669584906964886,
              0.5994076229024371,
              0.6401762522624814,
              0.598164114299396,
              0.6080700516309592
            ]
          },
          "window_validation": {
            "mean": 0.6363220386926504,
            "ci95": [
              0.5858091291937536,
              0.6872932697915515
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.769140329043837,
              0.5806047765793529,
              0.6358071831686644,
              0.5960488571902167,
              0.6000090474811812
            ]
          },
          "window_fixed": {
            "mean": 0.619981048175669,
            "ci95": [
              0.5659987660228285,
              0.6750060128537818
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7557484724610878,
              0.5657974572438271,
              0.6148510730190127,
              0.5889898657359659,
              0.574518372418452
            ]
          },
          "window_symmetric_gap": {
            "mean": 0.057003874267787545,
            "ci95": [
              0.048928885014102176,
              0.06520916467803822
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.05993721318134285,
              0.054674623799339184,
              0.06633931269400874,
              0.05217066327783507,
              0.05189755838641189
            ]
          },
          "window_cross_minus_validation": {
            "mean": 0.006233267665702038,
            "ci95": [
              -0.002820927030196191,
              0.01547687885950666
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.002181838347348371,
              0.018802846323084134,
              0.004369069093817071,
              0.002115257109179323,
              0.00806100414977804
            ]
          },
          "window_cross_minus_fixed": {
            "mean": 0.022574258182683413,
            "ci95": [
              0.012638214526751762,
              0.031714269485266955
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.011210018235400876,
              0.033610165658609886,
              0.025325179243468957,
              0.009174248563430087,
              0.03355167921250724
            ]
          },
          "window_own_minus_validation": {
            "mean": 0.06323714193348957,
            "ci95": [
              0.056010338169425376,
              0.0704252326198746
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.05775537483399448,
              0.07347747012242331,
              0.0707083817878258,
              0.05428592038701439,
              0.05995856253618993
            ]
          },
          "trial_own_selected": {
            "mean": 0.7155555555555554,
            "ci95": [
              0.6588888888888889,
              0.7711111111111112
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.8388888888888888,
              0.6666666666666666,
              0.7388888888888888,
              0.6777777777777778,
              0.6555555555555554
            ]
          },
          "trial_cross_selected": {
            "mean": 0.6633333333333333,
            "ci95": [
              0.6044444444444445,
              0.7255555555555556
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7833333333333333,
              0.6222222222222221,
              0.6611111111111111,
              0.638888888888889,
              0.611111111111111
            ]
          },
          "trial_validation": {
            "mean": 0.642222222222222,
            "ci95": [
              0.5822222222222222,
              0.7033333333333333
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7944444444444444,
              0.5888888888888889,
              0.6388888888888888,
              0.6055555555555557,
              0.5833333333333334
            ]
          },
          "trial_fixed": {
            "mean": 0.638888888888889,
            "ci95": [
              0.5766666666666665,
              0.7044444444444443
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7944444444444444,
              0.5833333333333334,
              0.6222222222222222,
              0.6277777777777778,
              0.5666666666666667
            ]
          },
          "trial_symmetric_gap": {
            "mean": 0.05222222222222223,
            "ci95": [
              0.035555555555555556,
              0.07
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.05555555555555555,
              0.044444444444444446,
              0.07777777777777778,
              0.03888888888888888,
              0.04444444444444444
            ]
          },
          "trial_cross_minus_validation": {
            "mean": 0.021111111111111105,
            "ci95": [
              0.005555555555555554,
              0.035555555555555556
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.011111111111111105,
              0.033333333333333326,
              0.02222222222222221,
              0.03333333333333333,
              0.027777777777777783
            ]
          },
          "trial_cross_minus_fixed": {
            "mean": 0.024444444444444442,
            "ci95": [
              0.01,
              0.03888888888888888
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.01111111111111111,
              0.03888888888888888,
              0.03888888888888888,
              0.011111111111111112,
              0.04444444444444443
            ]
          },
          "trial_own_minus_validation": {
            "mean": 0.07333333333333332,
            "ci95": [
              0.05888888888888889,
              0.08777777777777777
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.04444444444444446,
              0.07777777777777777,
              0.1,
              0.07222222222222222,
              0.07222222222222222
            ]
          }
        },
        "20": {
          "window_own_selected": {
            "mean": 0.713031340812178,
            "ci95": [
              0.6650314981278983,
              0.7604946258659426
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.8374866763461211,
              0.6669305309610143,
              0.7179612028312685,
              0.6641051673542557,
              0.67867312656823
            ]
          },
          "window_cross_selected": {
            "mean": 0.6417499520618036,
            "ci95": [
              0.5929664833770759,
              0.689624242473612
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7716654135230046,
              0.6080587049344955,
              0.6241576167409889,
              0.5884141250429741,
              0.6164539000675545
            ]
          },
          "window_validation": {
            "mean": 0.6390039758642024,
            "ci95": [
              0.5858812493011999,
              0.6914439708944354
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7781714257317929,
              0.5794416144751332,
              0.6350990226690719,
              0.5844025496046362,
              0.6179052668403782
            ]
          },
          "window_fixed": {
            "mean": 0.619981048175669,
            "ci95": [
              0.5659987660228285,
              0.6750060128537818
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7557484724610878,
              0.5657974572438271,
              0.6148510730190127,
              0.5889898657359659,
              0.574518372418452
            ]
          },
          "window_symmetric_gap": {
            "mean": 0.07128138875037433,
            "ci95": [
              0.06119449439857721,
              0.08114246684167434
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.06582126282311662,
              0.05887182602651867,
              0.09380358609027949,
              0.07569104231128136,
              0.062219226500675545
            ]
          },
          "window_cross_minus_validation": {
            "mean": 0.0027459761976010833,
            "ci95": [
              -0.008288631592339063,
              0.01404396507869482
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.006506012208788128,
              0.028617090459362147,
              -0.01094140592808284,
              0.004011575438338009,
              -0.001451366772823772
            ]
          },
          "window_cross_minus_fixed": {
            "mean": 0.021768903886134543,
            "ci95": [
              0.010287696511045741,
              0.03303707019568146
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.015916941061916816,
              0.04226124769066838,
              0.009306543721976522,
              -0.0005757406929915055,
              0.041935527649102494
            ]
          },
          "window_own_minus_validation": {
            "mean": 0.07402736494797543,
            "ci95": [
              0.06538250413554499,
              0.08315014588609995
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0593152506143285,
              0.0874889164858808,
              0.08286218016219665,
              0.07970261774961936,
              0.06076785972785178
            ]
          },
          "trial_own_selected": {
            "mean": 0.7288888888888889,
            "ci95": [
              0.6733333333333332,
              0.7833333333333333
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.8555555555555555,
              0.6666666666666666,
              0.7444444444444444,
              0.7111111111111111,
              0.6666666666666665
            ]
          },
          "trial_cross_selected": {
            "mean": 0.6644444444444445,
            "ci95": [
              0.6088611111111109,
              0.7211111111111111
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7944444444444445,
              0.6333333333333333,
              0.638888888888889,
              0.6222222222222222,
              0.6333333333333332
            ]
          },
          "trial_validation": {
            "mean": 0.6511111111111111,
            "ci95": [
              0.5888888888888888,
              0.7133333333333332
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7944444444444444,
              0.6111111111111112,
              0.65,
              0.5888888888888889,
              0.611111111111111
            ]
          },
          "trial_fixed": {
            "mean": 0.638888888888889,
            "ci95": [
              0.5766666666666665,
              0.7044444444444443
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7944444444444444,
              0.5833333333333334,
              0.6222222222222222,
              0.6277777777777778,
              0.5666666666666667
            ]
          },
          "trial_symmetric_gap": {
            "mean": 0.06444444444444444,
            "ci95": [
              0.04555555555555556,
              0.08222222222222225
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.061111111111111116,
              0.03333333333333333,
              0.10555555555555556,
              0.08888888888888888,
              0.03333333333333333
            ]
          },
          "trial_cross_minus_validation": {
            "mean": 0.013333333333333334,
            "ci95": [
              -0.003333333333333327,
              0.029999999999999995
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              7.401486830834377e-18,
              0.022222222222222216,
              -0.011111111111111118,
              0.03333333333333333,
              0.022222222222222223
            ]
          },
          "trial_cross_minus_fixed": {
            "mean": 0.025555555555555554,
            "ci95": [
              0.008888888888888887,
              0.04222222222222221
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              1.8503717077085942e-18,
              0.04999999999999998,
              0.016666666666666663,
              -0.005555555555555564,
              0.06666666666666667
            ]
          },
          "trial_own_minus_validation": {
            "mean": 0.07777777777777778,
            "ci95": [
              0.06111111111111111,
              0.09333333333333334
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.06111111111111112,
              0.05555555555555556,
              0.09444444444444443,
              0.12222222222222222,
              0.05555555555555555
            ]
          }
        },
        "40": {
          "window_own_selected": {
            "mean": 0.731071610293738,
            "ci95": [
              0.6832832911871407,
              0.7775722066907478
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.8504046789791633,
              0.6838828775996749,
              0.7354332060544461,
              0.6824947970384557,
              0.7031424917969505
            ]
          },
          "window_cross_selected": {
            "mean": 0.6387571957847008,
            "ci95": [
              0.5890752423349681,
              0.6873752919016721
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7547841640091378,
              0.6133117795715822,
              0.6286324081959057,
              0.5907681198123864,
              0.6062895073344914
            ]
          },
          "window_validation": {
            "mean": 0.6385773994021876,
            "ci95": [
              0.5876873931579715,
              0.6894687563925569
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7669446629043549,
              0.5800162643382982,
              0.6406624759253663,
              0.5905709367786454,
              0.6146926570642732
            ]
          },
          "window_fixed": {
            "mean": 0.619981048175669,
            "ci95": [
              0.5659987660228285,
              0.6750060128537818
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7557484724610878,
              0.5657974572438271,
              0.6148510730190127,
              0.5889898657359659,
              0.574518372418452
            ]
          },
          "window_symmetric_gap": {
            "mean": 0.09231441450903738,
            "ci95": [
              0.08066435517657569,
              0.10340804295462995
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.09562051497002537,
              0.07057109802809274,
              0.10680079785854038,
              0.09172667722606943,
              0.09685298446245899
            ]
          },
          "window_cross_minus_validation": {
            "mean": 0.00017979638251309325,
            "ci95": [
              -0.010415293283940575,
              0.011383013282908491
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.012160498895217023,
              0.03329551523328401,
              -0.012030067729460633,
              0.0001971830337409867,
              -0.008403149729781883
            ]
          },
          "window_cross_minus_fixed": {
            "mean": 0.0187761476090317,
            "ci95": [
              0.0052981851390107105,
              0.03234392162162993
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.000964308451949869,
              0.04751432232775515,
              0.013781335176893228,
              0.001778254076420612,
              0.03177113491603938
            ]
          },
          "window_own_minus_validation": {
            "mean": 0.09249421089155047,
            "ci95": [
              0.08409424953706812,
              0.10158020295763816
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.08346001607480838,
              0.10386661326137675,
              0.09477073012907972,
              0.09192386025981042,
              0.0884498347326771
            ]
          },
          "trial_own_selected": {
            "mean": 0.74,
            "ci95": [
              0.6888888888888889,
              0.7899999999999999
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.8555555555555555,
              0.6833333333333332,
              0.7555555555555554,
              0.7055555555555556,
              0.6999999999999998
            ]
          },
          "trial_cross_selected": {
            "mean": 0.66,
            "ci95": [
              0.6022222222222222,
              0.7188888888888888
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7833333333333333,
              0.6277777777777778,
              0.6388888888888888,
              0.6277777777777779,
              0.6222222222222222
            ]
          },
          "trial_validation": {
            "mean": 0.6433333333333332,
            "ci95": [
              0.5811111111111111,
              0.7055555555555555
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7888888888888886,
              0.5777777777777777,
              0.6555555555555554,
              0.5944444444444444,
              0.6
            ]
          },
          "trial_fixed": {
            "mean": 0.638888888888889,
            "ci95": [
              0.5766666666666665,
              0.7044444444444443
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7944444444444444,
              0.5833333333333334,
              0.6222222222222222,
              0.6277777777777778,
              0.5666666666666667
            ]
          },
          "trial_symmetric_gap": {
            "mean": 0.08000000000000002,
            "ci95": [
              0.06000000000000002,
              0.09888888888888889
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.07222222222222222,
              0.05555555555555555,
              0.11666666666666667,
              0.07777777777777777,
              0.07777777777777775
            ]
          },
          "trial_cross_minus_validation": {
            "mean": 0.016666666666666666,
            "ci95": [
              0.0011111111111111118,
              0.03222222222222222
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.005555555555555547,
              0.05,
              -0.016666666666666677,
              0.03333333333333333,
              0.022222222222222223
            ]
          },
          "trial_cross_minus_fixed": {
            "mean": 0.021111111111111105,
            "ci95": [
              0.004444444444444445,
              0.03666666666666666
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.01111111111111111,
              0.04444444444444443,
              0.01666666666666666,
              -1.1102230246251566e-17,
              0.05555555555555555
            ]
          },
          "trial_own_minus_validation": {
            "mean": 0.09666666666666666,
            "ci95": [
              0.07888888888888891,
              0.11555555555555555
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.06666666666666668,
              0.10555555555555554,
              0.09999999999999999,
              0.11111111111111109,
              0.09999999999999999
            ]
          }
        },
        "80": {
          "window_own_selected": {
            "mean": 0.7446387244081333,
            "ci95": [
              0.6976581756470026,
              0.7898086682406221
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.8586755351787673,
              0.7041918680863785,
              0.7485916911609848,
              0.694588344445263,
              0.7171461831692725
            ]
          },
          "window_cross_selected": {
            "mean": 0.6279703124357001,
            "ci95": [
              0.581451016591209,
              0.6730692430578278
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7519200465535668,
              0.6086416275070462,
              0.6191237672719281,
              0.5706887938338,
              0.5894773270121598
            ]
          },
          "window_validation": {
            "mean": 0.6276875989447418,
            "ci95": [
              0.5712822492485122,
              0.681305281539376
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.759909197498322,
              0.5811875713880521,
              0.6366889404719392,
              0.5632644439737733,
              0.5973878413916232
            ]
          },
          "window_fixed": {
            "mean": 0.619981048175669,
            "ci95": [
              0.5659987660228285,
              0.6750060128537818
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7557484724610878,
              0.5657974572438271,
              0.6148510730190127,
              0.5889898657359659,
              0.574518372418452
            ]
          },
          "window_symmetric_gap": {
            "mean": 0.11666841197243309,
            "ci95": [
              0.10219649718542181,
              0.13072807861356286
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.10675548862520055,
              0.09555024057933244,
              0.12946792388905679,
              0.12389955061146311,
              0.12766885615711254
            ]
          },
          "window_cross_minus_validation": {
            "mean": 0.0002827134909582321,
            "ci95": [
              -0.016107428119674954,
              0.01601894721576948
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.007989150944755084,
              0.027454056118994142,
              -0.017565173200010994,
              0.007424349860026521,
              -0.007910514379463416
            ]
          },
          "window_cross_minus_fixed": {
            "mean": 0.007989264260031144,
            "ci95": [
              -0.00879805698229235,
              0.023358153700995456
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.003828425907520879,
              0.04284417026321908,
              0.004272694252915649,
              -0.018301071902165914,
              0.014958954593707786
            ]
          },
          "window_own_minus_validation": {
            "mean": 0.11695112546339131,
            "ci95": [
              0.10245407450868836,
              0.13250051991791775
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.09876633768044549,
              0.12300429669832656,
              0.11190275068904579,
              0.13132390047148962,
              0.11975834177764909
            ]
          },
          "trial_own_selected": {
            "mean": 0.7555555555555553,
            "ci95": [
              0.7044444444444444,
              0.8044444444444443
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.8611111111111109,
              0.7111111111111109,
              0.7722222222222221,
              0.7166666666666668,
              0.7166666666666666
            ]
          },
          "trial_cross_selected": {
            "mean": 0.6388888888888888,
            "ci95": [
              0.5833333333333333,
              0.6944444444444443
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7722222222222221,
              0.6,
              0.6222222222222222,
              0.6166666666666668,
              0.5833333333333334
            ]
          },
          "trial_validation": {
            "mean": 0.6355555555555555,
            "ci95": [
              0.5655555555555556,
              0.7022222222222221
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7999999999999999,
              0.5666666666666665,
              0.661111111111111,
              0.5666666666666667,
              0.5833333333333334
            ]
          },
          "trial_fixed": {
            "mean": 0.638888888888889,
            "ci95": [
              0.5766666666666665,
              0.7044444444444443
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7944444444444444,
              0.5833333333333334,
              0.6222222222222222,
              0.6277777777777778,
              0.5666666666666667
            ]
          },
          "trial_symmetric_gap": {
            "mean": 0.11666666666666668,
            "ci95": [
              0.09333333333333334,
              0.1377777777777778
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.08888888888888889,
              0.1111111111111111,
              0.15,
              0.1,
              0.1333333333333333
            ]
          },
          "trial_cross_minus_validation": {
            "mean": 0.0033333333333333396,
            "ci95": [
              -0.022222222222222216,
              0.02777777777777778
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.027777777777777766,
              0.03333333333333333,
              -0.038888888888888896,
              0.05,
              1.2027416100105863e-17
            ]
          },
          "trial_cross_minus_fixed": {
            "mean": 6.938893903907229e-19,
            "ci95": [
              -0.021111111111111112,
              0.02
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.022222222222222216,
              0.016666666666666666,
              -3.7007434154171884e-18,
              -0.011111111111111117,
              0.016666666666666666
            ]
          },
          "trial_own_minus_validation": {
            "mean": 0.12000000000000001,
            "ci95": [
              0.09333333333333334,
              0.14777777777777776
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.061111111111111116,
              0.14444444444444443,
              0.11111111111111112,
              0.15,
              0.13333333333333333
            ]
          }
        }
      },
      "train_window": 1.0
    },
    "mlp": {
      "budgets": {
        "1": {
          "window_own_selected": {
            "mean": 0.6332978895663869,
            "ci95": [
              0.5866129808925328,
              0.6843202588028887
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7298439404022158,
              0.6079680564818434,
              0.6115982122963003,
              0.6383957074799863,
              0.5786835311715884
            ]
          },
          "window_cross_selected": {
            "mean": 0.6332978895663869,
            "ci95": [
              0.5866129808925328,
              0.6843202588028887
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7298439404022158,
              0.6079680564818434,
              0.6115982122963003,
              0.6383957074799863,
              0.5786835311715884
            ]
          },
          "window_validation": {
            "mean": 0.6332978895663869,
            "ci95": [
              0.5866129808925328,
              0.6843202588028887
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7298439404022158,
              0.6079680564818434,
              0.6115982122963003,
              0.6383957074799863,
              0.5786835311715884
            ]
          },
          "window_fixed": {
            "mean": 0.6332978895663869,
            "ci95": [
              0.5866129808925328,
              0.6843202588028887
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7298439404022158,
              0.6079680564818434,
              0.6115982122963003,
              0.6383957074799863,
              0.5786835311715884
            ]
          },
          "window_symmetric_gap": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ]
          },
          "window_cross_minus_validation": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ]
          },
          "window_cross_minus_fixed": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ]
          },
          "window_own_minus_validation": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ]
          },
          "trial_own_selected": {
            "mean": 0.6655555555555555,
            "ci95": [
              0.6133333333333334,
              0.7200000000000001
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7611111111111112,
              0.6555555555555553,
              0.6333333333333332,
              0.6944444444444444,
              0.5833333333333334
            ]
          },
          "trial_cross_selected": {
            "mean": 0.6655555555555555,
            "ci95": [
              0.6133333333333334,
              0.7200000000000001
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7611111111111112,
              0.6555555555555553,
              0.6333333333333332,
              0.6944444444444444,
              0.5833333333333334
            ]
          },
          "trial_validation": {
            "mean": 0.6655555555555555,
            "ci95": [
              0.6133333333333334,
              0.7200000000000001
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7611111111111112,
              0.6555555555555553,
              0.6333333333333332,
              0.6944444444444444,
              0.5833333333333334
            ]
          },
          "trial_fixed": {
            "mean": 0.6655555555555555,
            "ci95": [
              0.6133333333333334,
              0.7200000000000001
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7611111111111112,
              0.6555555555555553,
              0.6333333333333332,
              0.6944444444444444,
              0.5833333333333334
            ]
          },
          "trial_symmetric_gap": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ]
          },
          "trial_cross_minus_validation": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ]
          },
          "trial_cross_minus_fixed": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ]
          },
          "trial_own_minus_validation": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0,
              0.0,
              0.0,
              0.0,
              0.0
            ]
          }
        },
        "5": {
          "window_own_selected": {
            "mean": 0.6444413650249027,
            "ci95": [
              0.598943538272813,
              0.6940807043110715
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7382344214077268,
              0.6188985414478712,
              0.6233134402842258,
              0.6524105136658317,
              0.5893499083188573
            ]
          },
          "window_cross_selected": {
            "mean": 0.6306179892145954,
            "ci95": [
              0.5836298599086511,
              0.6822699064405594
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7311520351341151,
              0.6081626408277054,
              0.6091748009168965,
              0.6322429368645941,
              0.5723575323296661
            ]
          },
          "window_validation": {
            "mean": 0.6315723434605054,
            "ci95": [
              0.5840230647911926,
              0.6836647741883088
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7290632823145419,
              0.6058009579733586,
              0.6111610154230268,
              0.6330460193507196,
              0.5787904422408802
            ]
          },
          "window_fixed": {
            "mean": 0.6332978895663869,
            "ci95": [
              0.5866129808925328,
              0.6843202588028887
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7298439404022158,
              0.6079680564818434,
              0.6115982122963003,
              0.6383957074799863,
              0.5786835311715884
            ]
          },
          "window_symmetric_gap": {
            "mean": 0.013823375810307128,
            "ci95": [
              0.010320589631117526,
              0.01761405635071933
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.007082386273611672,
              0.01073590062016573,
              0.014138639367329318,
              0.02016757680123765,
              0.01699237598919127
            ]
          },
          "window_cross_minus_validation": {
            "mean": -0.0009543542459099992,
            "ci95": [
              -0.002994287112227101,
              0.0010547038010788295
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0020887528195732657,
              0.0023616828543466693,
              -0.001986214506130456,
              -0.0008030824861254227,
              -0.006432909911214052
            ]
          },
          "window_cross_minus_fixed": {
            "mean": -0.0026799003517914877,
            "ci95": [
              -0.005279980645670655,
              -0.0001006010851299128
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0013080947318992915,
              0.00019458434586187568,
              -0.002423411379404027,
              -0.006152770615392167,
              -0.006325998841922407
            ]
          },
          "window_own_minus_validation": {
            "mean": 0.01286902156439713,
            "ci95": [
              0.009679782081391097,
              0.016170452292706434
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.009171139093184937,
              0.0130975834745124,
              0.01215242486119886,
              0.019364494315112227,
              0.010559466077977217
            ]
          },
          "trial_own_selected": {
            "mean": 0.6688888888888889,
            "ci95": [
              0.6188888888888887,
              0.7222222222222222
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7611111111111112,
              0.6555555555555554,
              0.6388888888888888,
              0.7,
              0.5888888888888888
            ]
          },
          "trial_cross_selected": {
            "mean": 0.6688888888888889,
            "ci95": [
              0.6211111111111111,
              0.7211111111111111
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7555555555555556,
              0.6555555555555553,
              0.6388888888888888,
              0.7,
              0.5944444444444444
            ]
          },
          "trial_validation": {
            "mean": 0.6677777777777778,
            "ci95": [
              0.6155555555555555,
              0.7233333333333334
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7555555555555556,
              0.6499999999999999,
              0.6333333333333332,
              0.7055555555555555,
              0.5944444444444444
            ]
          },
          "trial_fixed": {
            "mean": 0.6655555555555555,
            "ci95": [
              0.6133333333333334,
              0.7200000000000001
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7611111111111112,
              0.6555555555555553,
              0.6333333333333332,
              0.6944444444444444,
              0.5833333333333334
            ]
          },
          "trial_symmetric_gap": {
            "mean": -3.2381504884900396e-19,
            "ci95": [
              -0.005555555555555556,
              0.005555555555555555
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.005555555555555558,
              0.0,
              0.0,
              -3.7007434154171884e-18,
              -0.005555555555555556
            ]
          },
          "trial_cross_minus_validation": {
            "mean": 0.0011111111111111122,
            "ci95": [
              -0.005555555555555554,
              0.008888888888888889
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0,
              0.005555555555555556,
              0.005555555555555555,
              -0.005555555555555554,
              1.8503717077085942e-18
            ]
          },
          "trial_cross_minus_fixed": {
            "mean": 0.0033333333333333353,
            "ci95": [
              -0.0044444444444444444,
              0.012222222222222223
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.005555555555555558,
              0.0,
              0.005555555555555559,
              0.00555555555555556,
              0.01111111111111111
            ]
          },
          "trial_own_minus_validation": {
            "mean": 0.0011111111111111118,
            "ci95": [
              -0.005555555555555555,
              0.0077777777777777776
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.005555555555555558,
              0.005555555555555556,
              0.005555555555555555,
              -0.005555555555555558,
              -0.005555555555555554
            ]
          }
        },
        "10": {
          "window_own_selected": {
            "mean": 0.6479753595904126,
            "ci95": [
              0.6026337531465751,
              0.6974589026184838
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7416377867466374,
              0.6233243770873418,
              0.6270034597270676,
              0.6548947743234615,
              0.5930164000675545
            ]
          },
          "window_cross_selected": {
            "mean": 0.6299225289552184,
            "ci95": [
              0.5833903797574705,
              0.6814374701972788
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7309623351107809,
              0.6120311386058919,
              0.6069663061957652,
              0.6318174144197239,
              0.5678354504439298
            ]
          },
          "window_validation": {
            "mean": 0.6317265532620678,
            "ci95": [
              0.5841331776163285,
              0.6837359424858986
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7287300469280695,
              0.6090176684630264,
              0.6126807314415478,
              0.6325427978119935,
              0.5756615216657016
            ]
          },
          "window_fixed": {
            "mean": 0.6332978895663869,
            "ci95": [
              0.5866129808925328,
              0.6843202588028887
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7298439404022158,
              0.6079680564818434,
              0.6115982122963003,
              0.6383957074799863,
              0.5786835311715884
            ]
          },
          "window_symmetric_gap": {
            "mean": 0.018052830635194254,
            "ci95": [
              0.01386077451651015,
              0.022700274790966465
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.010675451635856618,
              0.011293238481449964,
              0.020037153531302362,
              0.023077359903737542,
              0.025180949623624778
            ]
          },
          "window_cross_minus_validation": {
            "mean": -0.001804024306849428,
            "ci95": [
              -0.005090530780693523,
              0.0007883762623741845
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0022322881827112396,
              0.003013470142865539,
              -0.005714425245782554,
              -0.0007253833922695185,
              -0.007826071221771848
            ]
          },
          "window_cross_minus_fixed": {
            "mean": -0.0033753606111685415,
            "ci95": [
              -0.0069944442935253445,
              0.00015231543439773505
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0011183947085648793,
              0.004063082124048484,
              -0.004631906100535059,
              -0.00657829306026226,
              -0.01084808072765875
            ]
          },
          "window_own_minus_validation": {
            "mean": 0.016248806328344825,
            "ci95": [
              0.012523635259143415,
              0.02044864110224665
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.012907739818567857,
              0.014306708624315502,
              0.01432272828551981,
              0.02235197651146802,
              0.017354878401852927
            ]
          },
          "trial_own_selected": {
            "mean": 0.6744444444444445,
            "ci95": [
              0.6233333333333333,
              0.73
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7722222222222223,
              0.6555555555555554,
              0.6388888888888888,
              0.7055555555555555,
              0.5999999999999999
            ]
          },
          "trial_cross_selected": {
            "mean": 0.6677777777777778,
            "ci95": [
              0.6177777777777778,
              0.7222222222222222
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7666666666666667,
              0.6499999999999999,
              0.6333333333333332,
              0.7,
              0.5888888888888888
            ]
          },
          "trial_validation": {
            "mean": 0.67,
            "ci95": [
              0.6199999999999999,
              0.7244444444444444
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7555555555555556,
              0.6499999999999999,
              0.6333333333333332,
              0.711111111111111,
              0.5999999999999999
            ]
          },
          "trial_fixed": {
            "mean": 0.6655555555555555,
            "ci95": [
              0.6133333333333334,
              0.7200000000000001
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7611111111111112,
              0.6555555555555553,
              0.6333333333333332,
              0.6944444444444444,
              0.5833333333333334
            ]
          },
          "trial_symmetric_gap": {
            "mean": 0.006666666666666665,
            "ci95": [
              -0.0011111111111111111,
              0.013333333333333334
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.005555555555555562,
              0.005555555555555554,
              0.005555555555555554,
              0.0055555555555555506,
              0.011111111111111106
            ]
          },
          "trial_cross_minus_validation": {
            "mean": -0.00222222222222222,
            "ci95": [
              -0.011111111111111108,
              0.00777777777777778
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.011111111111111108,
              1.8503717077085942e-18,
              9.251858538542971e-19,
              -0.011111111111111105,
              -0.011111111111111108
            ]
          },
          "trial_cross_minus_fixed": {
            "mean": 0.002222222222222224,
            "ci95": [
              -0.007777777777777777,
              0.012222222222222223
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.0055555555555555506,
              -0.005555555555555554,
              4.625929269271485e-18,
              0.00555555555555556,
              0.005555555555555556
            ]
          },
          "trial_own_minus_validation": {
            "mean": 0.004444444444444445,
            "ci95": [
              -0.002222222222222222,
              0.01222222222222222
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.01666666666666667,
              0.005555555555555556,
              0.005555555555555555,
              -0.005555555555555554,
              -1.8503717077085942e-18
            ]
          }
        },
        "20": {
          "window_own_selected": {
            "mean": 0.6522094088322323,
            "ci95": [
              0.6066223143205162,
              0.701352564404075
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.746229045853535,
              0.6304961134236369,
              0.6295665879185782,
              0.6577144264770884,
              0.5970408704883228
            ]
          },
          "window_cross_selected": {
            "mean": 0.6291866935776158,
            "ci95": [
              0.5822660143690308,
              0.6807783609310838
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.729244556027045,
              0.6118232987604351,
              0.6053169457950657,
              0.6324824035533616,
              0.5670662637521713
            ]
          },
          "window_validation": {
            "mean": 0.6325074198537174,
            "ci95": [
              0.5851207215166548,
              0.6840612689961345
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7290731850302626,
              0.6105976601328232,
              0.6127682929062621,
              0.6333522497053189,
              0.5767457114939202
            ]
          },
          "window_fixed": {
            "mean": 0.6332978895663869,
            "ci95": [
              0.5866129808925328,
              0.6843202588028887
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7298439404022158,
              0.6079680564818434,
              0.6115982122963003,
              0.6383957074799863,
              0.5786835311715884
            ]
          },
          "window_symmetric_gap": {
            "mean": 0.023022715254616445,
            "ci95": [
              0.017884584876656645,
              0.028834157372775275
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.016984489826490024,
              0.018672814663201705,
              0.024249642123512417,
              0.025232022923726737,
              0.029974606736151328
            ]
          },
          "window_cross_minus_validation": {
            "mean": -0.003320726276101695,
            "ci95": [
              -0.007689664076707204,
              0.00021570688719865796
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.00017137099678215343,
              0.0012256386276118174,
              -0.007451347111196593,
              -0.0008698461519571645,
              -0.009679447741748688
            ]
          },
          "window_cross_minus_fixed": {
            "mean": -0.004111195988771118,
            "ci95": [
              -0.008233830415788245,
              -0.00021615973370940012
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.000599384375171047,
              0.00385524227859164,
              -0.00628126650123465,
              -0.00591330392662443,
              -0.0116172674194171
            ]
          },
          "window_own_minus_validation": {
            "mean": 0.019701988978514752,
            "ci95": [
              0.015685430784174115,
              0.024182166296579394
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.017155860823272178,
              0.019898453290813523,
              0.016798295012315823,
              0.02436217677176957,
              0.020295158994402644
            ]
          },
          "trial_own_selected": {
            "mean": 0.6777777777777777,
            "ci95": [
              0.6244444444444445,
              0.7333333333333333
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7777777777777778,
              0.6666666666666664,
              0.6388888888888888,
              0.7055555555555555,
              0.5999999999999999
            ]
          },
          "trial_cross_selected": {
            "mean": 0.6688888888888889,
            "ci95": [
              0.6188888888888887,
              0.7233333333333332
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7777777777777779,
              0.6444444444444444,
              0.6333333333333332,
              0.6944444444444444,
              0.5944444444444444
            ]
          },
          "trial_validation": {
            "mean": 0.6699999999999999,
            "ci95": [
              0.62,
              0.7233333333333334
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7555555555555556,
              0.6555555555555553,
              0.6333333333333332,
              0.7055555555555555,
              0.6000000000000001
            ]
          },
          "trial_fixed": {
            "mean": 0.6655555555555555,
            "ci95": [
              0.6133333333333334,
              0.7200000000000001
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7611111111111112,
              0.6555555555555553,
              0.6333333333333332,
              0.6944444444444444,
              0.5833333333333334
            ]
          },
          "trial_symmetric_gap": {
            "mean": 0.008888888888888887,
            "ci95": [
              -2.544261098099317e-18,
              0.016666666666666666
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              7.401486830834377e-18,
              0.02222222222222222,
              0.005555555555555554,
              0.011111111111111105,
              0.005555555555555552
            ]
          },
          "trial_cross_minus_validation": {
            "mean": -0.0011111111111111094,
            "ci95": [
              -0.011111111111111108,
              0.00888888888888889
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.022222222222222216,
              -0.011111111111111106,
              9.251858538542971e-19,
              -0.011111111111111105,
              -0.005555555555555554
            ]
          },
          "trial_cross_minus_fixed": {
            "mean": 0.0033333333333333353,
            "ci95": [
              -0.005555555555555555,
              0.012222222222222226
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.01666666666666666,
              -0.011111111111111108,
              4.625929269271485e-18,
              5.551115123125783e-18,
              0.01111111111111111
            ]
          },
          "trial_own_minus_validation": {
            "mean": 0.007777777777777778,
            "ci95": [
              -0.001111111111111111,
              0.016666666666666666
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.022222222222222223,
              0.011111111111111112,
              0.005555555555555555,
              0.0,
              -1.8503717077085942e-18
            ]
          }
        },
        "40": {
          "window_own_selected": {
            "mean": 0.6569099873661314,
            "ci95": [
              0.612101042105389,
              0.705515288864208
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7486908249718405,
              0.6375902012791715,
              0.6352903225314154,
              0.6614160880482294,
              0.6015625000000001
            ]
          },
          "window_cross_selected": {
            "mean": 0.628278133172096,
            "ci95": [
              0.5813268609663219,
              0.6796802953984225
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7285251867472137,
              0.6136014841048993,
              0.6046910816263616,
              0.6283901361671823,
              0.5661827772148235
            ]
          },
          "window_validation": {
            "mean": 0.6304766199118185,
            "ci95": [
              0.5838608581467677,
              0.6810316557763629
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7287418221573084,
              0.604672803164455,
              0.6107844438950392,
              0.6316061496242817,
              0.5765778807180081
            ]
          },
          "window_fixed": {
            "mean": 0.6332978895663869,
            "ci95": [
              0.5866129808925328,
              0.6843202588028887
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7298439404022158,
              0.6079680564818434,
              0.6115982122963003,
              0.6383957074799863,
              0.5786835311715884
            ]
          },
          "window_symmetric_gap": {
            "mean": 0.028631854194035296,
            "ci95": [
              0.022992848081110413,
              0.034708493886973474
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.02016563822462673,
              0.023988717174272457,
              0.0305992409050536,
              0.03302595188104709,
              0.03537972278517661
            ]
          },
          "window_cross_minus_validation": {
            "mean": -0.002198486739722452,
            "ci95": [
              -0.00668648828219197,
              0.001609160693409709
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.0002166354100948657,
              0.008928680940444156,
              -0.006093362268677483,
              -0.00321601345709935,
              -0.010395103503184717
            ]
          },
          "window_cross_minus_fixed": {
            "mean": -0.005019756394290855,
            "ci95": [
              -0.008797730764829545,
              -0.001602076735896837
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.0013187536550023527,
              0.00563342762305575,
              -0.006907130669938677,
              -0.01000557131280389,
              -0.01250075395676511
            ]
          },
          "window_own_minus_validation": {
            "mean": 0.026433367454312847,
            "ci95": [
              0.021267948936447754,
              0.03220666344351257
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.019949002814531866,
              0.03291739811471661,
              0.024505878636376113,
              0.02980993842394774,
              0.024984619281991895
            ]
          },
          "trial_own_selected": {
            "mean": 0.6822222222222222,
            "ci95": [
              0.631111111111111,
              0.7366666666666666
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7833333333333333,
              0.6666666666666664,
              0.6333333333333333,
              0.7166666666666667,
              0.611111111111111
            ]
          },
          "trial_cross_selected": {
            "mean": 0.6711111111111112,
            "ci95": [
              0.6244444444444444,
              0.7211111111111113
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.788888888888889,
              0.6499999999999999,
              0.6333333333333332,
              0.6888888888888889,
              0.5944444444444444
            ]
          },
          "trial_validation": {
            "mean": 0.6666666666666667,
            "ci95": [
              0.6177777777777778,
              0.7166666666666668
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7611111111111111,
              0.6555555555555553,
              0.6277777777777778,
              0.6944444444444444,
              0.5944444444444446
            ]
          },
          "trial_fixed": {
            "mean": 0.6655555555555555,
            "ci95": [
              0.6133333333333334,
              0.7200000000000001
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7611111111111112,
              0.6555555555555553,
              0.6333333333333332,
              0.6944444444444444,
              0.5833333333333334
            ]
          },
          "trial_symmetric_gap": {
            "mean": 0.01111111111111111,
            "ci95": [
              0.0022222222222222227,
              0.01888888888888889
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.0055555555555555506,
              0.016666666666666666,
              -1.8503717077085942e-18,
              0.027777777777777773,
              0.016666666666666663
            ]
          },
          "trial_cross_minus_validation": {
            "mean": 0.004444444444444445,
            "ci95": [
              -0.005555555555555552,
              0.013333333333333334
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.02777777777777778,
              -0.005555555555555552,
              0.005555555555555558,
              -0.005555555555555553,
              0.0
            ]
          },
          "trial_cross_minus_fixed": {
            "mean": 0.0055555555555555575,
            "ci95": [
              -0.0044444444444444444,
              0.015555555555555555
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.027777777777777776,
              -0.005555555555555554,
              4.625929269271485e-18,
              -0.0055555555555555506,
              0.01111111111111111
            ]
          },
          "trial_own_minus_validation": {
            "mean": 0.015555555555555555,
            "ci95": [
              0.004444444444444447,
              0.027777777777777773
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.02222222222222223,
              0.011111111111111112,
              0.005555555555555555,
              0.022222222222222216,
              0.016666666666666663
            ]
          }
        },
        "80": {
          "window_own_selected": {
            "mean": 0.6640714706383143,
            "ci95": [
              0.619833781101357,
              0.7120325438704876
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7560514955621429,
              0.6478383953371305,
              0.6448781693816444,
              0.6644372590368842,
              0.6071520338737695
            ]
          },
          "window_cross_selected": {
            "mean": 0.6289984889047848,
            "ci95": [
              0.5831132140025118,
              0.6795525412103547
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7268119088978963,
              0.6207648838498826,
              0.6057185457852985,
              0.6245619305903445,
              0.5671351754005018
            ]
          },
          "window_validation": {
            "mean": 0.6303293097934618,
            "ci95": [
              0.5853312188697538,
              0.6794621398453653
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7290982479035051,
              0.6035976703539314,
              0.6096640386781309,
              0.6286863519719071,
              0.580600240059834
            ]
          },
          "window_fixed": {
            "mean": 0.6332978895663869,
            "ci95": [
              0.5866129808925328,
              0.6843202588028887
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7298439404022158,
              0.6079680564818434,
              0.6115982122963003,
              0.6383957074799863,
              0.5786835311715884
            ]
          },
          "window_symmetric_gap": {
            "mean": 0.03507298173352964,
            "ci95": [
              0.028692244953979193,
              0.041995534476816594
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.029239586664246798,
              0.02707351148724789,
              0.03915962359634583,
              0.03987532844653996,
              0.04001685847326771
            ]
          },
          "window_cross_minus_validation": {
            "mean": -0.0013308208886770188,
            "ci95": [
              -0.006432011739399462,
              0.0036251498641420676
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.002286339005608899,
              0.01716721349595117,
              -0.003945492892832381,
              -0.00412442138156281,
              -0.013465064659332173
            ]
          },
          "window_cross_minus_fixed": {
            "mean": -0.004299400661602224,
            "ci95": [
              -0.009440465525392678,
              0.0007519958024708192
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              -0.0030320315043197415,
              0.012796827368039108,
              -0.005879666511001838,
              -0.013833776889641979,
              -0.011548355771086661
            ]
          },
          "window_own_minus_validation": {
            "mean": 0.03374216084485262,
            "ci95": [
              0.02729978127450312,
              0.040279709760157774
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.026953247658637897,
              0.044240724983199066,
              0.03521413070351345,
              0.03575090706497715,
              0.026551793813935538
            ]
          },
          "trial_own_selected": {
            "mean": 0.6888888888888888,
            "ci95": [
              0.6366666666666667,
              0.7433333333333334
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.788888888888889,
              0.6777777777777776,
              0.6333333333333332,
              0.7222222222222222,
              0.6222222222222221
            ]
          },
          "trial_cross_selected": {
            "mean": 0.6733333333333333,
            "ci95": [
              0.6244444444444445,
              0.7266666666666667
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7777777777777779,
              0.6555555555555554,
              0.6333333333333332,
              0.7,
              0.5999999999999999
            ]
          },
          "trial_validation": {
            "mean": 0.668888888888889,
            "ci95": [
              0.6188888888888889,
              0.7211111111111113
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7555555555555556,
              0.6555555555555554,
              0.6222222222222221,
              0.7,
              0.6111111111111112
            ]
          },
          "trial_fixed": {
            "mean": 0.6655555555555555,
            "ci95": [
              0.6133333333333334,
              0.7200000000000001
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.7611111111111112,
              0.6555555555555553,
              0.6333333333333332,
              0.6944444444444444,
              0.5833333333333334
            ]
          },
          "trial_symmetric_gap": {
            "mean": 0.015555555555555552,
            "ci95": [
              0.006666666666666666,
              0.024444444444444442
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.011111111111111117,
              0.02222222222222222,
              -9.251858538542971e-19,
              0.022222222222222216,
              0.022222222222222216
            ]
          },
          "trial_cross_minus_validation": {
            "mean": 0.004444444444444445,
            "ci95": [
              -0.00666666666666666,
              0.014444444444444444
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.02222222222222222,
              0.0,
              0.011111111111111117,
              9.251858538542971e-19,
              -0.011111111111111108
            ]
          },
          "trial_cross_minus_fixed": {
            "mean": 0.0077777777777777776,
            "ci95": [
              -0.0044444444444444444,
              0.02
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.016666666666666663,
              0.0,
              2.7755575615628915e-18,
              0.005555555555555556,
              0.016666666666666666
            ]
          },
          "trial_own_minus_validation": {
            "mean": 0.019999999999999997,
            "ci95": [
              0.012222222222222221,
              0.027777777777777773
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed five dependent rotations and trained models; sessions and rotations averaged within participant",
            "rotation_means": [
              0.03333333333333333,
              0.02222222222222222,
              0.011111111111111115,
              0.022222222222222216,
              0.011111111111111108
            ]
          }
        }
      },
      "train_window": 1.0
    }
  },
  "boundary": "15 participants; five dependent role rotations, two previously used sessions, one optimization seed. Average sessions and rotations within participant, then bootstrap15 participants conditional on fixed rotations and fits. Positive symmetric window gap is algebraically guaranteed, not a novel finding. Quantify magnitude and candidate-count sensitivity, not universal causal leakage or independent replication.",
  "elapsed_seconds": 2613.906
}

==> anc/examples/invalid_events.jsonl <==
{"event": "audit_loaded", "cell": "synthetic_1"}
{"event": "selection_frozen", "cell": "synthetic_1"}


==> anc/examples/invalid_events_expected.json <==
{
  "valid": false,
  "errors": [
    "audit accessed before all selections frozen",
    "audit accessed without own frozen selection"
  ],
  "frozen_cells": 1,
  "audited_cells": 1,
  "scope": "checks supplied log only; cannot detect unlogged access"
}


==> anc/examples/predictions_expected.json <==
{
  "pooled_window_accuracy": 0.75,
  "subject_equal_window_accuracy": 0.5,
  "subject_equal_trial_accuracy": 0.5,
  "per_subject": {
    "1": {
      "window_accuracy": 1.0,
      "trial_accuracy": 1.0,
      "windows": 3,
      "trials": 1
    },
    "2": {
      "window_accuracy": 0.0,
      "trial_accuracy": 0.0,
      "windows": 1,
      "trials": 1
    }
  }
}


==> anc/examples/valid_events.jsonl <==
{"event": "selection_frozen", "cell": "synthetic_1"}
{"event": "audit_loaded", "cell": "synthetic_1"}


==> anc/examples/valid_events_expected.json <==
{
  "valid": true,
  "errors": [],
  "frozen_cells": 1,
  "audited_cells": 1,
  "scope": "checks supplied log only; cannot detect unlogged access"
}


==> anc/experiments/run_selection_mlp_standardized_diagnostic.py <==
"""Post hoc training-only standardization diagnostic; original results retained.

No B trial features are loaded until every training cell has frozen its three
policies. This is a post-rejection reanalysis of previously used participants.
"""
from __future__ import annotations

import argparse
import contextlib
import hashlib
import importlib.util
import io
import itertools
import json
import os
import platform
import random
import shutil
import sys
import time
from datetime import datetime, timezone
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
os.environ.setdefault("CUBLAS_WORKSPACE_CONFIG", ":4096:8")

import numpy as np
import torch
from scipy.io import loadmat
from torch import nn
from torch.utils.data import DataLoader, TensorDataset

from pcma.data.libeer_seed import resolve_seed_subject_file
from pcma.eval.protocol_audit import (audit_contact_log, earliest_best, paired_subject_interval,
                                     reporting_summary, validate_trial_partitions)


def sha(path):
    h = hashlib.sha256()
    with Path(path).open('rb') as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b''):
            h.update(chunk)
    return h.hexdigest()


def write_json(path, value):
    with Path(path).open('x', encoding='utf-8') as handle:
        json.dump(value, handle, indent=2, allow_nan=False)


def seed_all(seed):
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)


def load_trials(path, labels, ids):
    """Read only named whole-trial variables, never the entire MAT payload."""
    data = loadmat(path, variable_names=[f'de_LDS{i}' for i in ids])
    features, targets, trials = [], [], []
    for i in ids:
        raw = np.asarray(data[f'de_LDS{i}'])
        if raw.ndim != 3 or raw.shape[0] != 62 or raw.shape[2] != 5:
            raise ValueError('unexpected feature shape')
        x = np.ascontiguousarray(raw.transpose(1, 0, 2), dtype=np.float32)
        if not np.isfinite(x).all():
            raise ValueError('non-finite features')
        features.append(x)
        targets.append(np.full(len(x), labels[i-1], dtype=np.int64))
        trials.append(np.full(len(x), i, dtype=np.int16))
    return np.concatenate(features), np.concatenate(targets), np.concatenate(trials)


def load_model_module(cfg):
    vendor = ROOT / cfg['vendor_root']
    source, config = vendor/'models/DGCNN.py', vendor/'config/model_param/DGCNN.yaml'
    if sha(source) != cfg['dgcnn_source_sha256'] or sha(config) != cfg['dgcnn_config_sha256']:
        raise RuntimeError('pinned model/config hash mismatch')
    spec = importlib.util.spec_from_file_location('_revision_pinned_dgcnn', source)
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    module.param_path = str(config)
    return module


def make_model(name, cfg, dgcnn):
    if name == 'dgcnn':
        with contextlib.redirect_stdout(io.StringIO()):
            model = dgcnn.DGCNN(num_electrodes=62, in_channels=5, num_classes=3)
        return model
    if name != 'mlp':
        raise ValueError('unknown model')
    a, b = cfg['mlp']['hidden']
    dropout = cfg['mlp']['dropout']
    return nn.Sequential(nn.Flatten(), nn.Linear(310,a), nn.ReLU(), nn.Dropout(dropout),
                         nn.Linear(a,b), nn.ReLU(), nn.Dropout(dropout), nn.Linear(b,3))


@torch.no_grad()
def predict(model, features, batch_size, device):
    """Manual slices avoid DataLoader iterator RNG contacts during scoring."""
    model.eval()
    return np.concatenate([model(torch.from_numpy(features[i:i+batch_size]).to(device)).cpu().numpy()
                           for i in range(0,len(features),batch_size)])


def snapshot(model):
    return {k:v.detach().cpu().clone() for k,v in model.state_dict().items()}


def summarize_predictions(logits, partition, subject):
    _, y, trials = partition
    return reporting_summary(logits,y,np.full(len(y),subject),trials)


def run_fit(cell, cfg, dgcnn, labels, root, device, record, check_time):
    model_name, session, subject, seed = cell
    key = f'{model_name}_s{session}_p{subject:02d}_r{seed}'
    dest = root/key
    dest.mkdir()
    started = time.monotonic()
    source = resolve_seed_subject_file(ROOT/cfg['feature_root'],session,subject)
    parts = {name:load_trials(source,labels,cfg['trials'][name]) for name in ('train','validation','selection')}
    mean=parts['train'][0].mean(axis=0,dtype=np.float64).astype(np.float32)
    scale=parts['train'][0].std(axis=0,dtype=np.float64).astype(np.float32)
    scale=np.maximum(scale,1e-6)
    with (dest/'normalization.npz').open('xb') as handle:
        np.savez(handle,mean=mean,scale=scale)
    parts={name:((x-mean)/scale,y,t) for name,(x,y,t) in parts.items()}
    seed_all(seed)
    model = make_model(model_name,cfg,dgcnn).to(device)
    optimizer = torch.optim.AdamW(model.parameters(),lr=cfg['learning_rate'],
                                 weight_decay=cfg['weight_decay'],eps=cfg['adam_epsilon'])
    regularizer = dgcnn.NewSparseL2Regularization(cfg['dgcnn_regularizer']).to(device) if model_name=='dgcnn' else None
    generator = torch.Generator().manual_seed(seed)
    x,y,_ = parts['train']
    loader = DataLoader(TensorDataset(torch.from_numpy(x),torch.from_numpy(y)),batch_size=cfg['batch_size'],
                        shuffle=True,num_workers=0,generator=generator)
    states, best, epochs, history = {}, {'validation':-1.,'selection':-1.}, {}, []
    for epoch in range(1,cfg['epochs']+1):
        check_time()
        model.train()
        total_loss=0.
        for bx,by in loader:
            optimizer.zero_grad()
            logits=model(bx.to(device))
            loss=nn.functional.cross_entropy(logits,by.to(device))
            if regularizer is not None:
                loss=loss+regularizer(model)
            if not torch.isfinite(loss):
                raise FloatingPointError(f'{key} epoch {epoch}: nonfinite loss')
            loss.backward()
            optimizer.step()
            total_loss+=float(loss.detach().cpu())*len(by)
        row={'epoch':epoch,'train_loss':total_loss/len(y)}
        for name in ('validation','selection'):
            scores=predict(model,parts[name][0],cfg['evaluation_batch_size'],device)
            accuracy=float(np.mean(scores.argmax(1)==parts[name][1]))
            row[name+'_accuracy']=accuracy
            if accuracy>best[name]:
                best[name]=accuracy
                states[name]=snapshot(model)
                epochs[name]=epoch
        history.append(row)
    states['fixed']=snapshot(model)
    epochs['fixed']=cfg['epochs']
    for name in ('validation','selection'):
        assert epochs[name]==earliest_best([r[name+'_accuracy'] for r in history])
    payload={}
    metrics={}
    for policy in cfg['policies']:
        model.load_state_dict(states[policy])
        metrics[policy]={}
        for part in ('validation','selection'):
            logits=predict(model,parts[part][0],cfg['evaluation_batch_size'],device)
            payload[f'{policy}_{part}_logits']=logits
            metrics[policy][part]=summarize_predictions(logits,parts[part],subject)
    for part in ('validation','selection'):
        payload[f'{part}_labels']=parts[part][1]
        payload[f'{part}_trials']=parts[part][2]
    with (dest/'checkpoints.pt').open('xb') as handle:
        torch.save(states,handle)
    with (dest/'selection_predictions.npz').open('xb') as handle:
        np.savez_compressed(handle,**payload)
    write_json(dest/'fit.json',{'cell':key,'model':model_name,'session':session,'subject':subject,'seed':seed,
                              'source_file':str(source.relative_to(ROOT)),'source_sha256':sha(source),
                              'epochs':epochs,'history':history,'metrics':metrics,
                              'elapsed_seconds':time.monotonic()-started,'audit_features_loaded':False,
                              'checkpoint_sha256':sha(dest/'checkpoints.pt'),'normalization_sha256':sha(dest/'normalization.npz')})
    record('selection_frozen',key,fit_sha256=sha(dest/'fit.json'))
    return key


def run_audit(key,cfg,dgcnn,labels,root,device,record):
    dest=root/key
    fit=json.loads((dest/'fit.json').read_text(encoding='utf-8'))
    if sha(dest/'checkpoints.pt')!=fit['checkpoint_sha256'] or sha(ROOT/fit['source_file'])!=fit['source_sha256']:
        raise RuntimeError('input or checkpoint changed after freeze')
    if sha(dest/'normalization.npz')!=fit['normalization_sha256']:
        raise RuntimeError('training normalization changed after freeze')
    record('audit_loaded',key)
    part=load_trials(ROOT/fit['source_file'],labels,cfg['trials']['audit'])
    with np.load(dest/'normalization.npz',allow_pickle=False) as normalizer:
        part=((part[0]-normalizer['mean'])/normalizer['scale'],part[1],part[2])
    states=torch.load(dest/'checkpoints.pt',map_location='cpu',weights_only=True)
    seed_all(fit['seed'])
    model=make_model(fit['model'],cfg,dgcnn).to(device)
    arrays={'audit_labels':part[1],'audit_trials':part[2]}
    metrics={}
    for policy in cfg['policies']:
        model.load_state_dict(states[policy])
        logits=predict(model,part[0],cfg['evaluation_batch_size'],device)
        arrays[f'{policy}_audit_logits']=logits
        metrics[policy]=summarize_predictions(logits,part,fit['subject'])
    with (dest/'audit_predictions.npz').open('xb') as handle:
        np.savez_compressed(handle,**arrays)
    write_json(dest/'audit.json',{'cell':key,'metrics':metrics})
    record('audit_scored',key)


def aggregate(cfg,root,keys,events):
    cells=[]
    for key in keys:
        fit=json.loads((root/key/'fit.json').read_text(encoding='utf-8'))
        audit=json.loads((root/key/'audit.json').read_text(encoding='utf-8'))
        cells.append((fit,audit))
    results={}
    for model in cfg['models']:
        subset=[(f,a) for f,a in cells if f['model']==model]
        per_subject={}
        for subject in cfg['subjects']:
            unit=[(f,a) for f,a in subset if f['subject']==subject]
            values={}
            for policy in cfg['policies']:
                for part in ('selection','audit'):
                    for metric in ('window_accuracy','trial_accuracy'):
                        vals=[(a['metrics'][policy] if part=='audit' else f['metrics'][policy][part])['per_subject'][str(subject)][metric] for f,a in unit]
                        values[f'{part}_{policy}_{metric}']=float(np.mean(vals))
            per_subject[str(subject)]=values
        stats={}
        for part in ('selection','audit'):
            for metric in ('window_accuracy','trial_accuracy'):
                for left,right in (('selection','validation'),('validation','fixed'),('selection','fixed')):
                    values=[x[f'{part}_{left}_{metric}']-x[f'{part}_{right}_{metric}'] for x in per_subject.values()]
                    stats[f'{part}_{left}_minus_{right}_{metric}']=paired_subject_interval(values,
                        replicates=cfg['uncertainty']['replicates'],seed=cfg['uncertainty']['seed'])
        diff=[x['selection_selection_window_accuracy']-x['selection_validation_window_accuracy']-
              (x['audit_selection_window_accuracy']-x['audit_validation_window_accuracy']) for x in per_subject.values()]
        stats['difference_in_differences_window_accuracy']=paired_subject_interval(diff)
        means={key:float(np.mean([x[key] for x in per_subject.values()])) for key in next(iter(per_subject.values()))}
        results[model]={'means':means,'contrasts':stats,'per_subject':per_subject,
                        'selected_epoch_mean':{p:float(np.mean([f['epochs'][p] for f,a in subset])) for p in cfg['policies']}}
    contacts=audit_contact_log(events,len(keys))
    if not contacts['valid']:
        raise RuntimeError(str(contacts))
    return {'status':'completed','protocol_id':cfg['protocol_id'],'training_cells':len(keys),
            'models':results,'contact_audit':contacts,'historical_exposure':cfg['historical_exposure'],
            'interpretation_boundary':cfg['interpretation_boundary']}


def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--manifest',type=Path,default=ROOT/'plans/2026-09-10-mlp-standardization-diagnostic.json')
    p.add_argument('--output',type=Path,default=ROOT/'results/revision_2026-09-10/selection_mlp_standardized')
    p.add_argument('--device',choices=['cpu','cuda'],default='cuda')
    args=p.parse_args()
    cfg=json.loads(args.manifest.read_text(encoding='utf-8'))
    cfg_hash=sha(args.manifest)
    code_hash=sha(__file__)
    if args.output.exists():
        raise FileExistsError('refusing to overwrite experiment output')
    if args.device=='cuda' and not torch.cuda.is_available():
        raise RuntimeError('CUDA unavailable')
    if shutil.disk_usage(ROOT).free<4*1024**3:
        raise RuntimeError('less than 4 GiB free')
    dgcnn=load_model_module(cfg)
    labels=loadmat(ROOT/cfg['feature_root']/'label.mat',variable_names=['label'])['label'].ravel().astype(np.int64)+1
    validate_trial_partitions(cfg['trials'],labels)
    cells=list(itertools.product(cfg['models'],cfg['sessions'],cfg['subjects'],cfg['optimization_seeds']))
    if len(cells)!=cfg['expected_training_cells']:
        raise RuntimeError('unexpected experimental matrix')
    args.output.mkdir(parents=True)
    root=args.output/'cells';root.mkdir()
    shutil.copyfile(args.manifest,args.output/'frozen_manifest.json')
    write_json(args.output/'runtime.json',{'python':sys.version,'torch':torch.__version__,'numpy':np.__version__,
                                        'platform':platform.platform(),'device':args.device,
                                        'gpu':torch.cuda.get_device_name(0) if args.device=='cuda' else None,
                                        'manifest_sha256':cfg_hash,'runner_sha256':code_hash,
                                        'audit_module_sha256':sha(ROOT/'pcma/eval/protocol_audit.py')})
    torch.set_num_threads(2)
    torch.backends.cudnn.benchmark=False
    torch.backends.cudnn.deterministic=True
    torch.use_deterministic_algorithms(True)
    device=torch.device(args.device)
    started=time.monotonic()
    events=[]
    def record(event,cell=None,**extra):
        row={'time_utc':datetime.now(timezone.utc).isoformat(),'event':event,'cell':cell,**extra}
        events.append(row)
        with (args.output/'events.jsonl').open('a',encoding='utf-8') as handle:
            handle.write(json.dumps(row)+'\n')
    def check_time():
        if time.monotonic()-started>cfg['maximum_wall_seconds']:
            raise TimeoutError('frozen hard runtime limit reached')
    try:
        record('run_started',manifest_sha256=cfg_hash,runner_sha256=code_hash)
        keys=[]
        for i,cell in enumerate(cells,1):
            check_time()
            key=run_fit(cell,cfg,dgcnn,labels,root,device,record,check_time)
            keys.append(key)
            print(json.dumps({'phase':'fit','completed':i,'total':len(cells),'cell':key,'elapsed_seconds':round(time.monotonic()-started,1)}),flush=True)
        if sha(args.manifest)!=cfg_hash or sha(__file__)!=code_hash:
            raise RuntimeError('configuration/code changed during experiment')
        write_json(args.output/'all_selections_frozen.json',{'cells':keys,'manifest_sha256':cfg_hash,
                     'fit_sha256':{key:sha(root/key/'fit.json') for key in keys},'time_utc':datetime.now(timezone.utc).isoformat()})
        record('all_selections_frozen')
        for i,key in enumerate(keys,1):
            check_time()
            run_audit(key,cfg,dgcnn,labels,root,device,record)
            if i%15==0:
                print(json.dumps({'phase':'audit','completed':i,'total':len(keys)}),flush=True)
        result=aggregate(cfg,root,keys,events)
        result['elapsed_seconds']=time.monotonic()-started
        write_json(args.output/'summary.json',result)
        record('run_completed')
        print(json.dumps({'status':'completed','summary':str(args.output/'summary.json'),'elapsed_seconds':result['elapsed_seconds']}),flush=True)
    except BaseException as exc:
        record('run_failed',error=repr(exc))
        write_json(args.output/'failure.json',{'status':'failed','error':repr(exc)})
        raise


if __name__=='__main__':
    main()


==> anc/experiments/run_selection_rotation_v2.py <==
"""Outcome-independent five-role rotation; symmetric retrospective audit.

A and B are both scored along fixed training trajectories. Neither controls
gradients or stopping. This is NOT an untouched-test design or preregistration.
"""
from pathlib import Path
import sys, json, time, itertools, argparse, shutil
ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT))
from experiments import run_selection_sensitivity_v1 as base
import numpy as np
import torch
from scipy.io import loadmat
from torch.utils.data import DataLoader,TensorDataset

def rotations(labels, seed):
    rng=np.random.default_rng(seed)
    groups=[rng.permutation(np.flatnonzero(labels==c)+1) for c in sorted(set(labels))]
    if any(len(g)!=5 for g in groups): raise ValueError('five trials per class required')
    result=[]
    for r in range(5):
        parts={k:[] for k in ['train','validation','A','B']}
        for g in groups:
            q=np.roll(g,-r)
            for k,ids in [('train',q[:2]),('validation',q[2:3]),('A',q[3:4]),('B',q[4:])]: parts[k].extend(map(int,ids))
        parts={k:sorted(v) for k,v in parts.items()}
        base.validate_trial_partitions({'train':parts['train'],'validation':parts['validation'],
                                        'selection':parts['A'],'audit':parts['B']},labels)
        result.append(parts)
    return result

def trace_scores(logits,y,trials):
    ids=np.unique(trials)
    means=np.stack([logits[trials==t].astype(np.float64).mean(0) for t in ids])
    targets=np.array([y[trials==t][0] for t in ids])
    return float(np.mean(logits.argmax(1)==y)),float(np.mean(means.argmax(1)==targets)),means

def contrasts(w, t, budgets):
    # Nested candidate sets on a common 80-epoch trajectory, always containing 80.
    out={}
    for n in budgets:
        candidates=np.arange(len(w)//n-1,len(w),len(w)//n)
        if len(candidates)!=n:raise ValueError('candidate count must divide epoch count')
        iv,ia,ib=candidates[np.argmax(w[candidates],axis=0)]; fixed=len(w)-1
        d={}
        for name,x in [('window',w),('trial',t)]:
            own=(x[ia,1]+x[ib,2])/2
            other=(x[ia,2]+x[ib,1])/2
            val=(x[iv,1]+x[iv,2])/2
            terminal=(x[fixed,1]+x[fixed,2])/2
            d[name]={'own_selected':float(own),'cross_selected':float(other),
                     'validation':float(val),'fixed':float(terminal),
                     'symmetric_gap':float(own-other),'cross_minus_validation':float(other-val),
                     'cross_minus_fixed':float(other-terminal),
                     'own_minus_validation':float(own-val)}
        d['epochs']={'validation':int(iv+1),'A':int(ia+1),'B':int(ib+1),'fixed':len(w)}
        out[str(n)]=d
    return out

def fit(cell,cfg,dgcnn,labels,dest,device,deadline):
    r,name,session,subject=cell
    key=f'r{r}_{name}_s{session}_p{subject:02d}'
    folder=dest/key;folder.mkdir()
    source=base.resolve_seed_subject_file(ROOT/cfg['feature_root'],session,subject)
    parts={p:base.load_trials(source,labels,ids) for p,ids in cfg['rotations'][r].items()}
    if name=='mlp':
        mean=parts['train'][0].mean(0,dtype=np.float64).astype(np.float32)
        scale=np.maximum(parts['train'][0].std(0,dtype=np.float64).astype(np.float32),1e-6)
        np.savez(folder/'normalization.npz',mean=mean,scale=scale)
        parts={p:((x-mean)/scale,y,t) for p,(x,y,t) in parts.items()}
    base.seed_all(cfg['optimization_seed'])
    model=base.make_model(name,cfg,dgcnn).to(device)
    opt=torch.optim.AdamW(model.parameters(),lr=cfg['learning_rate'],weight_decay=cfg['weight_decay'],eps=cfg['adam_epsilon'])
    reg=dgcnn.NewSparseL2Regularization(cfg['dgcnn_regularizer']).to(device) if name=='dgcnn' else None
    x,y,_=parts['train']; gen=torch.Generator().manual_seed(cfg['optimization_seed'])
    loader=DataLoader(TensorDataset(torch.from_numpy(x),torch.from_numpy(y)),batch_size=cfg['batch_size'],shuffle=True,generator=gen,num_workers=0)
    ws=[];ts=[];trial_logits=[];losses=[];states={};best=np.full(3,-1.)
    for epoch in range(cfg['epochs']):
        if time.monotonic()>deadline:raise TimeoutError('fixed runtime bound exceeded')
        model.train();total=0.
        for bx,by in loader:
            opt.zero_grad();pred=model(bx.to(device));loss=torch.nn.functional.cross_entropy(pred,by.to(device))
            if reg is not None:loss=loss+reg(model)
            if not torch.isfinite(loss):raise FloatingPointError(key)
            loss.backward();opt.step();total+=float(loss.detach().cpu())*len(by)
        losses.append(total/len(y));wr=[];tr=[];lr=[]
        for j,p in enumerate(['validation','A','B']):
            xx,yy,tt=parts[p];logits=base.predict(model,xx,cfg['evaluation_batch_size'],device)
            w,t,l=trace_scores(logits,yy,tt);wr.append(w);tr.append(t);lr.append(l)
            if w>best[j]:best[j]=w;states[p]=base.snapshot(model)
        ws.append(wr);ts.append(tr);trial_logits.append(lr)
    states['fixed']=base.snapshot(model)
    train_logits=base.predict(model,x,cfg['evaluation_batch_size'],device)
    train_w,train_t,_=trace_scores(train_logits,y,parts['train'][2])
    arrays={'window':np.array(ws),'trial':np.array(ts),'trial_logits':np.array(trial_logits),'loss':np.array(losses)}
    for p in ['validation','A','B']:
        arrays[p+'_labels']=parts[p][1];arrays[p+'_trials']=parts[p][2]
    # Full window predictions for independent reconstruction of all final policies.
    for p,state in states.items():
        model.load_state_dict(state)
        for target in ['validation','A','B']:
            arrays[p+'_'+target+'_logits']=base.predict(model,parts[target][0],cfg['evaluation_batch_size'],device)
    np.savez_compressed(folder/'trace.npz',**arrays)
    torch.save(states,folder/'checkpoints.pt')
    info={'cell':key,'rotation':r,'model':name,'session':session,'subject':subject,
          'source_file':str(source.relative_to(ROOT)),'source_sha256':base.sha(source),
          'trace_sha256':base.sha(folder/'trace.npz'),'checkpoint_sha256':base.sha(folder/'checkpoints.pt'),
          'train_window':train_w,'train_trial':train_t,
          'results':contrasts(arrays['window'],arrays['trial'],cfg['budgets'])}
    base.write_json(folder/'result.json',info)
    return info

def aggregate(rows,cfg):
    results={}
    for name in cfg['models']:
        subset=[r for r in rows if r['model']==name]; by_budget={}
        for n in cfg['budgets']:
            metrics={}
            for unit in ['window','trial']:
                for key in subset[0]['results'][str(n)][unit]:
                    vals=[float(np.mean([r['results'][str(n)][unit][key] for r in subset if r['subject']==s])) for s in cfg['subjects']]
                    interval=base.paired_subject_interval(vals,replicates=20000,seed=cfg['bootstrap_seed'])
                    interval['conditioning']='fixed five dependent rotations and trained models; sessions and rotations averaged within participant'
                    interval['participant_values']=vals
                    interval['rotation_means']=[float(np.mean([r['results'][str(n)][unit][key] for r in subset if r['rotation']==i])) for i in range(5)]
                    metrics[unit+'_'+key]=interval
            by_budget[str(n)]=metrics
        results[name]={'budgets':by_budget,'train_window':float(np.mean([r['train_window'] for r in subset]))}
    return {'status':'complete','cells':len(rows),'models':results,'boundary':cfg['interpretation_boundary']}

def main():
    p=argparse.ArgumentParser();p.add_argument('--manifest',type=Path,required=True);p.add_argument('--output',type=Path,required=True);args=p.parse_args()
    cfg=json.loads(args.manifest.read_text(encoding='utf-8'));args.output.mkdir(parents=True,exist_ok=False)
    labels=loadmat(ROOT/cfg['feature_root']/'label.mat',variable_names=['label'])['label'].ravel().astype(np.int64)+1
    assert cfg['rotations']==rotations(labels,cfg['split_seed'])
    dgcnn=base.load_model_module(cfg);device=torch.device('cuda');torch.set_num_threads(2)
    torch.backends.cudnn.benchmark=False;torch.backends.cudnn.deterministic=True;torch.use_deterministic_algorithms(True)
    hashes={'runner':base.sha(__file__),'base':base.sha(base.__file__),'manifest':base.sha(args.manifest)}
    base.write_json(args.output/'runtime.json',{'hashes':hashes,'torch':torch.__version__,'numpy':np.__version__,'gpu':torch.cuda.get_device_name(0),'start_utc':base.datetime.now(base.timezone.utc).isoformat()})
    shutil.copy2(args.manifest,args.output/'frozen_manifest.json');cells=args.output/'cells';cells.mkdir()
    matrix=list(itertools.product(range(5),cfg['models'],cfg['sessions'],cfg['subjects']));assert len(matrix)==cfg['expected_training_cells']
    start=time.monotonic();rows=[]
    try:
        for i,cell in enumerate(matrix,1):
            row=fit(cell,cfg,dgcnn,labels,cells,device,start+cfg['maximum_wall_seconds']);rows.append(row)
            print(json.dumps({'completed':i,'total':len(matrix),'cell':row['cell'],'elapsed_seconds':round(time.monotonic()-start,1)}),flush=True)
        assert hashes=={'runner':base.sha(__file__),'base':base.sha(base.__file__),'manifest':base.sha(args.manifest)}
        result=aggregate(rows,cfg);result['elapsed_seconds']=time.monotonic()-start
        base.write_json(args.output/'summary.json',result)
        print(json.dumps({'status':'complete','elapsed_seconds':result['elapsed_seconds']}),flush=True)
    except BaseException as e:
        base.write_json(args.output/'failure.json',{'error':repr(e),'completed':len(rows)});raise

if __name__=='__main__':main()


==> anc/experiments/run_selection_sensitivity_v1.py <==
"""Frozen, two-phase SEED checkpoint-selection sensitivity experiment.

No B trial features are loaded until every training cell has frozen its three
policies. This is a post-rejection reanalysis of previously used participants.
"""
from __future__ import annotations

import argparse
import contextlib
import hashlib
import importlib.util
import io
import itertools
import json
import os
import platform
import random
import shutil
import sys
import time
from datetime import datetime, timezone
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
os.environ.setdefault("CUBLAS_WORKSPACE_CONFIG", ":4096:8")

import numpy as np
import torch
from scipy.io import loadmat
from torch import nn
from torch.utils.data import DataLoader, TensorDataset

from pcma.data.libeer_seed import resolve_seed_subject_file
from pcma.eval.protocol_audit import (audit_contact_log, earliest_best, paired_subject_interval,
                                     reporting_summary, validate_trial_partitions)


def sha(path):
    h = hashlib.sha256()
    with Path(path).open('rb') as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b''):
            h.update(chunk)
    return h.hexdigest()


def write_json(path, value):
    with Path(path).open('x', encoding='utf-8') as handle:
        json.dump(value, handle, indent=2, allow_nan=False)


def seed_all(seed):
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)


def load_trials(path, labels, ids):
    """Read only named whole-trial variables, never the entire MAT payload."""
    data = loadmat(path, variable_names=[f'de_LDS{i}' for i in ids])
    features, targets, trials = [], [], []
    for i in ids:
        raw = np.asarray(data[f'de_LDS{i}'])
        if raw.ndim != 3 or raw.shape[0] != 62 or raw.shape[2] != 5:
            raise ValueError('unexpected feature shape')
        x = np.ascontiguousarray(raw.transpose(1, 0, 2), dtype=np.float32)
        if not np.isfinite(x).all():
            raise ValueError('non-finite features')
        features.append(x)
        targets.append(np.full(len(x), labels[i-1], dtype=np.int64))
        trials.append(np.full(len(x), i, dtype=np.int16))
    return np.concatenate(features), np.concatenate(targets), np.concatenate(trials)


def load_model_module(cfg):
    vendor = ROOT / cfg['vendor_root']
    source, config = vendor/'models/DGCNN.py', vendor/'config/model_param/DGCNN.yaml'
    if sha(source) != cfg['dgcnn_source_sha256'] or sha(config) != cfg['dgcnn_config_sha256']:
        raise RuntimeError('pinned model/config hash mismatch')
    spec = importlib.util.spec_from_file_location('_revision_pinned_dgcnn', source)
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    module.param_path = str(config)
    return module


def make_model(name, cfg, dgcnn):
    if name == 'dgcnn':
        with contextlib.redirect_stdout(io.StringIO()):
            model = dgcnn.DGCNN(num_electrodes=62, in_channels=5, num_classes=3)
        return model
    if name != 'mlp':
        raise ValueError('unknown model')
    a, b = cfg['mlp']['hidden']
    dropout = cfg['mlp']['dropout']
    return nn.Sequential(nn.Flatten(), nn.Linear(310,a), nn.ReLU(), nn.Dropout(dropout),
                         nn.Linear(a,b), nn.ReLU(), nn.Dropout(dropout), nn.Linear(b,3))


@torch.no_grad()
def predict(model, features, batch_size, device):
    """Manual slices avoid DataLoader iterator RNG contacts during scoring."""
    model.eval()
    return np.concatenate([model(torch.from_numpy(features[i:i+batch_size]).to(device)).cpu().numpy()
                           for i in range(0,len(features),batch_size)])


def snapshot(model):
    return {k:v.detach().cpu().clone() for k,v in model.state_dict().items()}


def summarize_predictions(logits, partition, subject):
    _, y, trials = partition
    return reporting_summary(logits,y,np.full(len(y),subject),trials)


def run_fit(cell, cfg, dgcnn, labels, root, device, record, check_time):
    model_name, session, subject, seed = cell
    key = f'{model_name}_s{session}_p{subject:02d}_r{seed}'
    dest = root/key
    dest.mkdir()
    started = time.monotonic()
    source = resolve_seed_subject_file(ROOT/cfg['feature_root'],session,subject)
    parts = {name:load_trials(source,labels,cfg['trials'][name]) for name in ('train','validation','selection')}
    seed_all(seed)
    model = make_model(model_name,cfg,dgcnn).to(device)
    optimizer = torch.optim.AdamW(model.parameters(),lr=cfg['learning_rate'],
                                 weight_decay=cfg['weight_decay'],eps=cfg['adam_epsilon'])
    regularizer = dgcnn.NewSparseL2Regularization(cfg['dgcnn_regularizer']).to(device) if model_name=='dgcnn' else None
    generator = torch.Generator().manual_seed(seed)
    x,y,_ = parts['train']
    loader = DataLoader(TensorDataset(torch.from_numpy(x),torch.from_numpy(y)),batch_size=cfg['batch_size'],
                        shuffle=True,num_workers=0,generator=generator)
    states, best, epochs, history = {}, {'validation':-1.,'selection':-1.}, {}, []
    for epoch in range(1,cfg['epochs']+1):
        check_time()
        model.train()
        total_loss=0.
        for bx,by in loader:
            optimizer.zero_grad()
            logits=model(bx.to(device))
            loss=nn.functional.cross_entropy(logits,by.to(device))
            if regularizer is not None:
                loss=loss+regularizer(model)
            if not torch.isfinite(loss):
                raise FloatingPointError(f'{key} epoch {epoch}: nonfinite loss')
            loss.backward()
            optimizer.step()
            total_loss+=float(loss.detach().cpu())*len(by)
        row={'epoch':epoch,'train_loss':total_loss/len(y)}
        for name in ('validation','selection'):
            scores=predict(model,parts[name][0],cfg['evaluation_batch_size'],device)
            accuracy=float(np.mean(scores.argmax(1)==parts[name][1]))
            row[name+'_accuracy']=accuracy
            if accuracy>best[name]:
                best[name]=accuracy
                states[name]=snapshot(model)
                epochs[name]=epoch
        history.append(row)
    states['fixed']=snapshot(model)
    epochs['fixed']=cfg['epochs']
    for name in ('validation','selection'):
        assert epochs[name]==earliest_best([r[name+'_accuracy'] for r in history])
    payload={}
    metrics={}
    for policy in cfg['policies']:
        model.load_state_dict(states[policy])
        metrics[policy]={}
        for part in ('validation','selection'):
            logits=predict(model,parts[part][0],cfg['evaluation_batch_size'],device)
            payload[f'{policy}_{part}_logits']=logits
            metrics[policy][part]=summarize_predictions(logits,parts[part],subject)
    for part in ('validation','selection'):
        payload[f'{part}_labels']=parts[part][1]
        payload[f'{part}_trials']=parts[part][2]
    with (dest/'checkpoints.pt').open('xb') as handle:
        torch.save(states,handle)
    with (dest/'selection_predictions.npz').open('xb') as handle:
        np.savez_compressed(handle,**payload)
    write_json(dest/'fit.json',{'cell':key,'model':model_name,'session':session,'subject':subject,'seed':seed,
                              'source_file':str(source.relative_to(ROOT)),'source_sha256':sha(source),
                              'epochs':epochs,'history':history,'metrics':metrics,
                              'elapsed_seconds':time.monotonic()-started,'audit_features_loaded':False,
                              'checkpoint_sha256':sha(dest/'checkpoints.pt')})
    record('selection_frozen',key,fit_sha256=sha(dest/'fit.json'))
    return key


def run_audit(key,cfg,dgcnn,labels,root,device,record):
    dest=root/key
    fit=json.loads((dest/'fit.json').read_text(encoding='utf-8'))
    if sha(dest/'checkpoints.pt')!=fit['checkpoint_sha256'] or sha(ROOT/fit['source_file'])!=fit['source_sha256']:
        raise RuntimeError('input or checkpoint changed after freeze')
    record('audit_loaded',key)
    part=load_trials(ROOT/fit['source_file'],labels,cfg['trials']['audit'])
    states=torch.load(dest/'checkpoints.pt',map_location='cpu',weights_only=True)
    seed_all(fit['seed'])
    model=make_model(fit['model'],cfg,dgcnn).to(device)
    arrays={'audit_labels':part[1],'audit_trials':part[2]}
    metrics={}
    for policy in cfg['policies']:
        model.load_state_dict(states[policy])
        logits=predict(model,part[0],cfg['evaluation_batch_size'],device)
        arrays[f'{policy}_audit_logits']=logits
        metrics[policy]=summarize_predictions(logits,part,fit['subject'])
    with (dest/'audit_predictions.npz').open('xb') as handle:
        np.savez_compressed(handle,**arrays)
    write_json(dest/'audit.json',{'cell':key,'metrics':metrics})
    record('audit_scored',key)


def aggregate(cfg,root,keys,events):
    cells=[]
    for key in keys:
        fit=json.loads((root/key/'fit.json').read_text(encoding='utf-8'))
        audit=json.loads((root/key/'audit.json').read_text(encoding='utf-8'))
        cells.append((fit,audit))
    results={}
    for model in cfg['models']:
        subset=[(f,a) for f,a in cells if f['model']==model]
        per_subject={}
        for subject in cfg['subjects']:
            unit=[(f,a) for f,a in subset if f['subject']==subject]
            values={}
            for policy in cfg['policies']:
                for part in ('selection','audit'):
                    for metric in ('window_accuracy','trial_accuracy'):
                        vals=[(a['metrics'][policy] if part=='audit' else f['metrics'][policy][part])['per_subject'][str(subject)][metric] for f,a in unit]
                        values[f'{part}_{policy}_{metric}']=float(np.mean(vals))
            per_subject[str(subject)]=values
        stats={}
        for part in ('selection','audit'):
            for metric in ('window_accuracy','trial_accuracy'):
                for left,right in (('selection','validation'),('validation','fixed'),('selection','fixed')):
                    values=[x[f'{part}_{left}_{metric}']-x[f'{part}_{right}_{metric}'] for x in per_subject.values()]
                    stats[f'{part}_{left}_minus_{right}_{metric}']=paired_subject_interval(values,
                        replicates=cfg['uncertainty']['replicates'],seed=cfg['uncertainty']['seed'])
        diff=[x['selection_selection_window_accuracy']-x['selection_validation_window_accuracy']-
              (x['audit_selection_window_accuracy']-x['audit_validation_window_accuracy']) for x in per_subject.values()]
        stats['difference_in_differences_window_accuracy']=paired_subject_interval(diff)
        means={key:float(np.mean([x[key] for x in per_subject.values()])) for key in next(iter(per_subject.values()))}
        results[model]={'means':means,'contrasts':stats,'per_subject':per_subject,
                        'selected_epoch_mean':{p:float(np.mean([f['epochs'][p] for f,a in subset])) for p in cfg['policies']}}
    contacts=audit_contact_log(events,len(keys))
    if not contacts['valid']:
        raise RuntimeError(str(contacts))
    return {'status':'completed','protocol_id':cfg['protocol_id'],'training_cells':len(keys),
            'models':results,'contact_audit':contacts,'historical_exposure':cfg['historical_exposure'],
            'interpretation_boundary':cfg['interpretation_boundary']}


def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--manifest',type=Path,default=ROOT/'plans/2026-09-10-selection-sensitivity-v1.json')
    p.add_argument('--output',type=Path,default=ROOT/'results/revision_2026-09-10/selection_v1')
    p.add_argument('--device',choices=['cpu','cuda'],default='cuda')
    args=p.parse_args()
    cfg=json.loads(args.manifest.read_text(encoding='utf-8'))
    cfg_hash=sha(args.manifest)
    code_hash=sha(__file__)
    if args.output.exists():
        raise FileExistsError('refusing to overwrite experiment output')
    if args.device=='cuda' and not torch.cuda.is_available():
        raise RuntimeError('CUDA unavailable')
    if shutil.disk_usage(ROOT).free<4*1024**3:
        raise RuntimeError('less than 4 GiB free')
    dgcnn=load_model_module(cfg)
    labels=loadmat(ROOT/cfg['feature_root']/'label.mat',variable_names=['label'])['label'].ravel().astype(np.int64)+1
    validate_trial_partitions(cfg['trials'],labels)
    cells=list(itertools.product(cfg['models'],cfg['sessions'],cfg['subjects'],cfg['optimization_seeds']))
    if len(cells)!=cfg['expected_training_cells']:
        raise RuntimeError('unexpected experimental matrix')
    args.output.mkdir(parents=True)
    root=args.output/'cells';root.mkdir()
    shutil.copyfile(args.manifest,args.output/'frozen_manifest.json')
    write_json(args.output/'runtime.json',{'python':sys.version,'torch':torch.__version__,'numpy':np.__version__,
                                        'platform':platform.platform(),'device':args.device,
                                        'gpu':torch.cuda.get_device_name(0) if args.device=='cuda' else None,
                                        'manifest_sha256':cfg_hash,'runner_sha256':code_hash,
                                        'audit_module_sha256':sha(ROOT/'pcma/eval/protocol_audit.py')})
    torch.set_num_threads(2)
    torch.backends.cudnn.benchmark=False
    torch.backends.cudnn.deterministic=True
    torch.use_deterministic_algorithms(True)
    device=torch.device(args.device)
    started=time.monotonic()
    events=[]
    def record(event,cell=None,**extra):
        row={'time_utc':datetime.now(timezone.utc).isoformat(),'event':event,'cell':cell,**extra}
        events.append(row)
        with (args.output/'events.jsonl').open('a',encoding='utf-8') as handle:
            handle.write(json.dumps(row)+'\n')
    def check_time():
        if time.monotonic()-started>cfg['maximum_wall_seconds']:
            raise TimeoutError('frozen hard runtime limit reached')
    try:
        record('run_started',manifest_sha256=cfg_hash,runner_sha256=code_hash)
        keys=[]
        for i,cell in enumerate(cells,1):
            check_time()
            key=run_fit(cell,cfg,dgcnn,labels,root,device,record,check_time)
            keys.append(key)
            print(json.dumps({'phase':'fit','completed':i,'total':len(cells),'cell':key,'elapsed_seconds':round(time.monotonic()-started,1)}),flush=True)
        if sha(args.manifest)!=cfg_hash or sha(__file__)!=code_hash:
            raise RuntimeError('configuration/code changed during experiment')
        write_json(args.output/'all_selections_frozen.json',{'cells':keys,'manifest_sha256':cfg_hash,
                     'fit_sha256':{key:sha(root/key/'fit.json') for key in keys},'time_utc':datetime.now(timezone.utc).isoformat()})
        record('all_selections_frozen')
        for i,key in enumerate(keys,1):
            check_time()
            run_audit(key,cfg,dgcnn,labels,root,device,record)
            if i%15==0:
                print(json.dumps({'phase':'audit','completed':i,'total':len(keys)}),flush=True)
        result=aggregate(cfg,root,keys,events)
        result['elapsed_seconds']=time.monotonic()-started
        write_json(args.output/'summary.json',result)
        record('run_completed')
        print(json.dumps({'status':'completed','summary':str(args.output/'summary.json'),'elapsed_seconds':result['elapsed_seconds']}),flush=True)
    except BaseException as exc:
        record('run_failed',error=repr(exc))
        write_json(args.output/'failure.json',{'status':'failed','error':repr(exc)})
        raise


if __name__=='__main__':
    main()


==> anc/experiments/seed_family_extension_v4.py <==
"""Frozen cross-session checkpoint study on released SEED-family features.

Local licensed inputs only. Both A and B are used retrospectively for symmetric
selection; no claim of untouched evaluation or raw-preprocessing independence.
"""
from pathlib import Path
import sys,json,time,hashlib,itertools,contextlib,io,argparse,pickle,shutil
ROOT=Path(__file__).resolve().parents[1];sys.path.insert(0,str(ROOT))
from experiments import run_selection_sensitivity_v1 as base
from experiments import run_selection_rotation_v2 as rotation
from pcma.data.libeer_seediv import SEEDIV_SESSION_LABELS,SEEDIV_SESSION_FILES
import numpy as np
import torch
from torch import nn
from torch.utils.data import DataLoader,TensorDataset
from scipy.io import loadmat

OUT=ROOT/'results/revision_2026-09-11/seed_family_extension_v4'
PLAN=ROOT/'plans/2026-09-11-seed-family-extension-v4.json'

def dump(p,d):
    p.parent.mkdir(parents=True,exist_ok=True)
    p.write_text(json.dumps(d,indent=2,allow_nan=False),encoding='utf-8')

def pack(trials,labels):
    return dict(x=np.concatenate(trials),y=np.concatenate([np.full(len(x),y,dtype=np.int64) for x,y in zip(trials,labels)]),trial=np.concatenate([np.full(len(x),i+1,dtype=np.int16) for i,x in enumerate(trials)]))

def prepare():
    OUT.mkdir(parents=True,exist_ok=False);cache=OUT/'cache';cache.mkdir()
    meta=[];labels_by={};source_hashes={}
    for dataset,n in [('seed',15),('seediv',15),('seedv',16)]:
        labels_by[dataset]={}
        for sub in range(1,n+1):
            if dataset=='seedv':
                f=ROOT/f'data/SEED/SEED-V/EEG_DE_features/{sub}_123.npz'
                # Official local archive and loader document byte-serialized dictionaries.
                with np.load(f,allow_pickle=False) as z:vd=pickle.loads(z['data']);vl=pickle.loads(z['label'])
                assert set(vd)==set(range(45)) and set(vl)==set(range(45))
            for session in [1,2,3]:
                if dataset=='seed':
                    root=ROOT/'data/SEED/SEED/SEED/SEED_EEG/ExtractedFeatures_1s';f=base.resolve_seed_subject_file(root,session,sub)
                    labels=loadmat(root/'label.mat')['label'].ravel().astype(int)+1;d=loadmat(f,variable_names=[f'de_LDS{i}' for i in range(1,16)])
                    trials=[np.asarray(d[f'de_LDS{i}']).transpose(1,0,2).astype(np.float32) for i in range(1,16)]
                elif dataset=='seediv':
                    f=ROOT/'data/SEED/SEED_IV/eeg_feature_smooth'/str(session)/SEEDIV_SESSION_FILES[session-1][sub-1]
                    labels=np.array(SEEDIV_SESSION_LABELS[session-1]);d=loadmat(f,variable_names=[f'de_LDS{i}' for i in range(1,25)])
                    trials=[np.asarray(d[f'de_LDS{i}']).transpose(1,0,2).astype(np.float32) for i in range(1,25)]
                else:
                    keys=range((session-1)*15,session*15);trials=[np.asarray(vd[k],dtype=np.float32).reshape(-1,62,5) for k in keys]
                    labels=np.array([int(np.asarray(vl[k]).ravel()[0]) for k in keys])
                    for k,x in zip(keys,trials):assert np.asarray(vl[k]).size==len(x) and np.unique(vl[k]).size==1
                for x in trials:assert x.ndim==3 and x.shape[1:]==(62,5) and len(x)>0 and np.isfinite(x).all()
                expected={'seed':3,'seediv':4,'seedv':5}[dataset]
                assert set(labels)==set(range(expected))
                if str(session) in labels_by[dataset]:assert labels.tolist()==labels_by[dataset][str(session)]
                labels_by[dataset][str(session)]=labels.tolist()
                q=cache/f'{dataset}_s{session}_p{sub:02d}.npz';np.savez_compressed(q,**pack(trials,labels))
                rel=f.relative_to(ROOT).as_posix()
                if rel not in source_hashes:source_hashes[rel]=base.sha(f)
                meta.append({'dataset':dataset,'subject':sub,'session':session,'trials':len(trials),'windows':sum(map(len,trials)),'classes':np.bincount(labels).tolist(),'cache_file':q.name,'cache_sha256':base.sha(q),'source':rel})
    cfg=json.loads((ROOT/'plans/2026-09-10-selection-rotation-v2.json').read_text(encoding='utf-8'))
    for k in ['feature_root','split_rule','rotations','subjects','sessions','historical_exposure']:cfg.pop(k,None)
    cfg.update(protocol_id='seed_family_cross_session_v4',datasets={'seed':15,'seediv':15,'seedv':16},
        design_status='Post-review extension frozen after prior dataset exposure and structural input inspection; before any v4 model outcomes',
        normalization='Both models use per-feature mean/std from the training session only; std floor 1e-6. This is a new common normalization regime, not the v2 raw DGCNN comparison.',
        representation='Official SEED 1-second DE/LDS; official SEED-IV 4-second DE/LDS; official SEED-V released DE. Upstream smoothing/normalization are fixed-release provenance, not certified split-local preprocessing. No claim of matching raw preprocessing across datasets.',
        session_roles=[{'train':1,'validation':2,'audit':3},{'train':2,'validation':3,'audit':1},{'train':3,'validation':1,'audit':2}],
        split_seed=20260912,optimization_seed=2024,bootstrap_seed=20260912,expected_training_cells=276,
        maximum_wall_seconds=10800,
        interpretation_boundary='Cross-session evaluation within previously studied participants and released features; A and B scored each epoch and used symmetrically. No score changes fitting/stopping/settings. Three dependent session rotations averaged within participant, n=15/15/16 separately. Participant overlap across datasets unknown; no pooled n. No independent confirmation, architecture superiority or pure count-effect claim.',
        primary_endpoints=['S80-S5','C80-C5'],secondary_endpoints=['G80','C80-V80','all candidate curves','trial scoring'],
        technical_pilot='First participant, rotation0, both models, all datasets: six cells are included in full matrix unchanged. Gate only finite tensors/loss, valid labels, file/shape integrity; low training fit is reported, not an exclusion or tuning trigger.',
        audit_splits={})
    for dataset,sl in labels_by.items():
        cfg['audit_splits'][dataset]={}
        for session,labels in sl.items():
            rng=np.random.default_rng(cfg['split_seed']+int(session));A=[];B=[];arr=np.array(labels)
            for c in sorted(set(labels)):
                ids=rng.permutation(np.flatnonzero(arr==c)+1);n=len(ids)//2;A.extend(map(int,ids[:n]));B.extend(map(int,ids[n:]))
            assert not set(A)&set(B) and set(A+B)==set(range(1,len(labels)+1))
            cfg['audit_splits'][dataset][session]={'A':sorted(A),'B':sorted(B)}
    dump(OUT/'input_audit.json',{'status':'structural_validation_pass','recordings':meta,'source_sha256':source_hashes,'labels':labels_by,'raw_cnt_note':'SEED-V includes original and repaired participant7 session1 CNT; no CNT used in this released-feature extension.'})
    assert not PLAN.exists();dump(PLAN,cfg);print('Prepared',len(meta),'recordings; frozen plan:',PLAN)

def loadpart(dataset,session,sub,ids=None):
    path=OUT/'cache'/f'{dataset}_s{session}_p{sub:02d}.npz'
    with np.load(path,allow_pickle=False) as z:
        mask=np.ones(len(z['y']),dtype=bool) if ids is None else np.isin(z['trial'],ids)
        return z['x'][mask],z['y'][mask],z['trial'][mask]

def make_model(name,cfg,dgcnn,n):
    if name=='dgcnn':
        with contextlib.redirect_stdout(io.StringIO()):return dgcnn.DGCNN(num_electrodes=62,in_channels=5,num_classes=n)
    a,b=cfg['mlp']['hidden'];p=cfg['mlp']['dropout']
    return nn.Sequential(nn.Flatten(),nn.Linear(310,a),nn.ReLU(),nn.Dropout(p),nn.Linear(a,b),nn.ReLU(),nn.Dropout(p),nn.Linear(b,n))

def fit(cell,cfg,dgcnn,deadline):
    dataset,r,name,sub=cell;key=f'{dataset}_r{r}_{name}_p{sub:02d}';folder=OUT/'cells'/key;folder.mkdir()
    role=cfg['session_roles'][r];split=cfg['audit_splits'][dataset][str(role['audit'])]
    parts={'train':loadpart(dataset,role['train'],sub),'validation':loadpart(dataset,role['validation'],sub),**{p:loadpart(dataset,role['audit'],sub,split[p]) for p in ['A','B']}}
    mean=parts['train'][0].mean(0,dtype=np.float64).astype(np.float32);scale=np.maximum(parts['train'][0].std(0,dtype=np.float64).astype(np.float32),1e-6)
    parts={p:((x-mean)/scale,y,t) for p,(x,y,t) in parts.items()};np.savez(folder/'normalization.npz',mean=mean,scale=scale)
    base.seed_all(cfg['optimization_seed']);device=torch.device('cuda');n={'seed':3,'seediv':4,'seedv':5}[dataset]
    model=make_model(name,cfg,dgcnn,n).to(device)
    opt=torch.optim.AdamW(model.parameters(),lr=cfg['learning_rate'],weight_decay=cfg['weight_decay'],eps=cfg['adam_epsilon'])
    reg=dgcnn.NewSparseL2Regularization(cfg['dgcnn_regularizer']).to(device) if name=='dgcnn' else None
    x,y,t=parts['train'];loader=DataLoader(TensorDataset(torch.from_numpy(x),torch.from_numpy(y)),batch_size=cfg['batch_size'],shuffle=True,generator=torch.Generator().manual_seed(cfg['optimization_seed']),num_workers=0)
    ws=[];ts=[];losses=[];tls={p:[] for p in ['validation','A','B']};states={};best=np.full(3,-np.inf)
    for epoch in range(cfg['epochs']):
        if time.monotonic()>deadline:raise TimeoutError('Frozen wall-time limit')
        model.train();total=0
        for bx,by in loader:
            opt.zero_grad();logits=model(bx.to(device));loss=nn.functional.cross_entropy(logits,by.to(device))
            if reg is not None:loss=loss+reg(model)
            if not torch.isfinite(loss):raise FloatingPointError(key)
            loss.backward();opt.step();total+=float(loss.detach().cpu())*len(by)
        losses.append(total/len(y));wr=[];tr=[]
        for j,p in enumerate(['validation','A','B']):
            xx,yy,tt=parts[p];pred=base.predict(model,xx,cfg['evaluation_batch_size'],device);w,t,l=rotation.trace_scores(pred,yy,tt);wr.append(w);tr.append(t);tls[p].append(l)
            if w>best[j]:best[j]=w;states[p]=base.snapshot(model)
        ws.append(wr);ts.append(tr)
    states['fixed']=base.snapshot(model);pred=base.predict(model,x,cfg['evaluation_batch_size'],device);tw,tt,_=rotation.trace_scores(pred,y,parts['train'][2])
    arrays={'window':np.array(ws),'trial':np.array(ts),'loss':np.array(losses)}
    for p in tls:
        arrays[p+'_trial_logits']=np.array(tls[p]);arrays[p+'_labels']=parts[p][1];arrays[p+'_trials']=parts[p][2]
    for policy,state in states.items():
        model.load_state_dict(state)
        for target in tls:arrays[policy+'_'+target+'_logits']=base.predict(model,parts[target][0],cfg['evaluation_batch_size'],device)
    np.savez_compressed(folder/'trace.npz',**arrays);torch.save(states,folder/'checkpoints.pt')
    row={'cell':key,'dataset':dataset,'rotation':r,'model':name,'subject':sub,'train_window':tw,'train_trial':tt,'results':rotation.contrasts(arrays['window'],arrays['trial'],cfg['budgets']),'trace_sha256':base.sha(folder/'trace.npz'),'checkpoint_sha256':base.sha(folder/'checkpoints.pt')}
    dump(folder/'result.json',row);return row

def summarize(cfg):
    rows=[json.loads(p.read_text()) for p in (OUT/'cells').glob('*/result.json')];assert len(rows)==cfg['expected_training_cells'];results={}
    for dataset,n in cfg['datasets'].items():
        results[dataset]={}
        for model in cfg['models']:
            rr=[r for r in rows if r['dataset']==dataset and r['model']==model];assert len(rr)==3*n
            item={'n_participants':n,'train_window_mean':float(np.mean([r['train_window'] for r in rr])),'train_window_min':float(min(r['train_window'] for r in rr)),'budgets':{},'direct_80_minus_5':{}}
            for k in cfg['budgets']:
                item['budgets'][str(k)]={}
                for metric in rr[0]['results'][str(k)]['window']:
                    vals=[np.mean([r['results'][str(k)]['window'][metric] for r in rr if r['subject']==s]) for s in range(1,n+1)]
                    iv=base.paired_subject_interval(vals,seed=cfg['bootstrap_seed']);iv['participant_values']=list(map(float,vals));iv['conditioning']='Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule.';item['budgets'][str(k)][metric]=iv
            for metric in ['own_selected','cross_selected','validation']:
                vals=np.array(item['budgets']['80'][metric]['participant_values'])-np.array(item['budgets']['5'][metric]['participant_values']);iv=base.paired_subject_interval(vals,seed=cfg['bootstrap_seed']);iv['participant_values']=vals.tolist();item['direct_80_minus_5'][metric]=iv
            results[dataset][model]=item
    dump(OUT/'summary.json',{'status':'complete','cells':len(rows),'results':results,'boundary':cfg['interpretation_boundary']})

def run():
    cfg=json.loads(PLAN.read_text());(OUT/'cells').mkdir(exist_ok=False);shutil.copy2(PLAN,OUT/'frozen_manifest.json')
    torch.set_num_threads(2);torch.backends.cudnn.benchmark=False;torch.backends.cudnn.deterministic=True;torch.use_deterministic_algorithms(True)
    hashes={str(p.relative_to(ROOT)):base.sha(p) for p in [Path(__file__),Path(base.__file__),Path(rotation.__file__),PLAN]}
    dump(OUT/'runtime.json',{'hashes':hashes,'start_utc':base.datetime.now(base.timezone.utc).isoformat(),'torch':torch.__version__,'numpy':np.__version__,'gpu':torch.cuda.get_device_name(0)})
    dgcnn=base.load_model_module(cfg);pilot=[(d,0,m,1) for d in cfg['datasets'] for m in cfg['models']]
    full=[(d,r,m,s) for d,n in cfg['datasets'].items() for r in range(3) for m in cfg['models'] for s in range(1,n+1)];matrix=pilot+[c for c in full if c not in pilot];assert len(matrix)==276
    start=time.monotonic();completed=0
    try:
        for cell in matrix:
            row=fit(cell,cfg,dgcnn,start+cfg['maximum_wall_seconds']);completed+=1
            msg={'completed':completed,'total':len(matrix),'cell':row['cell'],'train_accuracy':round(row['train_window'],4),'elapsed_seconds':round(time.monotonic()-start,1)};dump(OUT/'progress.json',msg);print(json.dumps(msg),flush=True)
            if completed==6:dump(OUT/'pilot_status.json',{'status':'six finite structural pilots complete; included unchanged','cells':pilot,'low_fit_policy':'retain and report; no tuning or exclusions'})
        assert all(base.sha(ROOT/p)==h for p,h in hashes.items());summarize(cfg);dump(OUT/'completion.json',{'status':'complete','elapsed_seconds':time.monotonic()-start});print('COMPLETE',flush=True)
    except BaseException as e:dump(OUT/'failure.json',{'completed':completed,'error':repr(e)});raise

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('mode',choices=['prepare','run','summarize']);args=p.parse_args()
    if args.mode=='prepare':prepare()
    elif args.mode=='run':run()
    else:summarize(json.loads(PLAN.read_text()))


==> anc/experiments/verify_selection_rotation_v2.py <==
"""Independent reconstruction from saved traces and final window predictions."""
from pathlib import Path
import sys,json,hashlib
import numpy as np
ROOT=Path(__file__).resolve().parents[1]

def digest(p):return hashlib.sha256(p.read_bytes()).hexdigest()

def main():
    root=ROOT/'results/revision_2026-09-10/selection_rotation_v2'
    cfg=json.loads((root/'frozen_manifest.json').read_text());summary=json.loads((root/'summary.json').read_text())
    runtime=json.loads((root/'runtime.json').read_text())
    assert runtime['hashes']['manifest']==digest(root/'frozen_manifest.json')
    assert runtime['hashes']['runner']==digest(ROOT/'experiments/run_selection_rotation_v2.py')
    rows=[];count=0
    for folder in sorted((root/'cells').iterdir()):
        r=json.loads((folder/'result.json').read_text())
        assert digest(folder/'trace.npz')==r['trace_sha256']
        assert digest(folder/'checkpoints.pt')==r['checkpoint_sha256']
        assert digest(ROOT/r['source_file'])==r['source_sha256']
        with np.load(folder/'trace.npz',allow_pickle=False) as a:
            assert a['window'].shape==(80,3)
            for j,p in enumerate(['validation','A','B']):
                y=a[p+'_labels'];tr=a[p+'_trials'];ids=np.unique(tr)
                targets=np.array([y[tr==i][0] for i in ids])
                assert all(len(set(y[tr==i]))==1 for i in ids)
                np.testing.assert_allclose((a['trial_logits'][:,j].argmax(-1)==targets).mean(1),a['trial'][:,j],rtol=0,atol=1e-12)
                count+=80
                for policy in ['validation','A','B','fixed']:
                    epoch=79 if policy=='fixed' else int(np.argmax(a['window'][:,['validation','A','B'].index(policy)]))
                    logits=a[policy+'_'+p+'_logits'];w=(logits.argmax(1)==y).mean()
                    means=np.stack([logits[tr==i].astype(np.float64).mean(0) for i in ids])
                    np.testing.assert_allclose(w,a['window'][epoch,j],rtol=0,atol=1e-12)
                    np.testing.assert_allclose(means,a['trial_logits'][epoch,j],rtol=0,atol=1e-9)
                    count+=2
            for n in cfg['budgets']:
                indices=np.linspace(80/n,80,n).astype(int)-1
                chosen=indices[np.argmax(a['window'][indices],axis=0)]
                for metric in ['window','trial']:
                    x=a[metric];v,aa,bb=chosen
                    own=.5*(x[aa,1]+x[bb,2]);cross=.5*(x[aa,2]+x[bb,1]);val=.5*(x[v,1]+x[v,2]);fixed=.5*(x[79,1]+x[79,2])
                    d={'own_selected':own,'cross_selected':cross,'validation':val,'fixed':fixed,
                       'symmetric_gap':own-cross,'cross_minus_validation':cross-val,'cross_minus_fixed':cross-fixed,'own_minus_validation':own-val}
                    for key,value in d.items():
                        np.testing.assert_allclose(value,r['results'][str(n)][metric][key],rtol=0,atol=1e-12);count+=1
        rows.append(r)
    assert len(rows)==cfg['expected_training_cells']==300
    for model in cfg['models']:
        for n in cfg['budgets']:
            for name,stat in summary['models'][model]['budgets'][str(n)].items():
                metric,key=name.split('_',1)
                vals=np.array([np.mean([r['results'][str(n)][metric][key] for r in rows if r['model']==model and r['subject']==s]) for s in cfg['subjects']])
                np.testing.assert_allclose(vals,stat['participant_values'],rtol=0,atol=1e-12)
                rng=np.random.default_rng(cfg['bootstrap_seed']);means=vals[rng.integers(0,15,size=(20000,15))].mean(1)
                np.testing.assert_allclose(np.quantile(means,[.025,.975]),stat['ci95'],rtol=0,atol=1e-12)
    report={'status':'verified','cells':len(rows),'reconstructed_numeric_checks':count,'all_participant_intervals_reconstructed':True,
            'scope':'all epoch trial metrics, final-policy window metrics and mean logits, all candidate contrasts and participant intervals; not a full training rerun'}
    with (root/'independent_verification.json').open('x') as f:json.dump(report,f,indent=2)
    print(json.dumps(report))

if __name__=='__main__':main()


==> anc/experiments/verify_selection_sensitivity_v1.py <==
"""Independently reconstruct frozen experiment metrics and diagnose training fit.

No training or B inference is performed. The fit diagnostic uses only training
trials, after the main outcomes, and must remain explicitly descriptive.
"""
from pathlib import Path
import json
import sys
import hashlib
import time
import argparse

ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT))
import numpy as np
import torch
from scipy.io import loadmat
from pcma.eval.protocol_audit import audit_contact_log
from experiments import run_selection_sensitivity_v1 as runner


def independent_metrics(logits,y,trial):
    acc=float(np.mean(np.argmax(logits,axis=1)==y))
    hits=[]
    for t in sorted(set(trial.tolist())):
        indices=np.flatnonzero(trial==t)
        if len(set(y[indices].tolist()))!=1:raise ValueError('mixed trial label')
        vector=np.sum(logits[indices].astype(np.float64),axis=0)/len(indices)
        hits.append(int(np.argmax(vector)==y[indices[0]]))
    return acc,float(np.mean(hits))


def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('--standardized',action='store_true')
    args=parser.parse_args()
    root=ROOT/'results/revision_2026-09-10'/('selection_mlp_standardized' if args.standardized else 'selection_v1')
    cfg=json.loads((root/'frozen_manifest.json').read_text(encoding='utf-8'))
    summary=json.loads((root/'summary.json').read_text(encoding='utf-8'))
    freeze=json.loads((root/'all_selections_frozen.json').read_text(encoding='utf-8'))
    runtime=json.loads((root/'runtime.json').read_text(encoding='utf-8'))
    code='run_selection_mlp_standardized_diagnostic.py' if args.standardized else 'run_selection_sensitivity_v1.py'
    manifest='2026-09-10-mlp-standardization-diagnostic.json' if args.standardized else '2026-09-10-selection-sensitivity-v1.json'
    if runner.sha(ROOT/'experiments'/code)!=runtime['runner_sha256']:
        raise RuntimeError('runner changed since execution')
    if runner.sha(ROOT/'plans'/manifest)!=runtime['manifest_sha256']:
        raise RuntimeError('manifest changed since execution')
    cells=[]
    verified_metrics=0
    started=time.monotonic()
    torch.set_num_threads(2)
    dgcnn=runner.load_model_module(cfg)
    labels=loadmat(ROOT/cfg['feature_root']/'label.mat',variable_names=['label'])['label'].ravel().astype(np.int64)+1
    for key in freeze['cells']:
        path=root/'cells'/key
        fit=json.loads((path/'fit.json').read_text(encoding='utf-8'))
        audit=json.loads((path/'audit.json').read_text(encoding='utf-8'))
        if runner.sha(path/'fit.json')!=freeze['fit_sha256'][key]:raise RuntimeError('frozen fit changed')
        reconstructed={}
        for file,parts in [('selection_predictions.npz',('selection','validation')),('audit_predictions.npz',('audit',))]:
            with np.load(path/file,allow_pickle=False) as d:
                for part in parts:
                    y=d[part+'_labels'];trials=d[part+'_trials']
                    if set(trials.tolist())!=set(cfg['trials'][part]):raise RuntimeError('wrong trial coverage')
                    for policy in cfg['policies']:
                        logits=d[f'{policy}_{part}_logits']
                        wa,ta=independent_metrics(logits,y,trials)
                        saved=(audit['metrics'][policy] if part=='audit' else fit['metrics'][policy][part])['per_subject'][str(fit['subject'])]
                        if abs(wa-saved['window_accuracy'])>1e-12 or abs(ta-saved['trial_accuracy'])>1e-12:
                            raise RuntimeError('metric reconstruction mismatch')
                        reconstructed[f'{part}_{policy}_window_accuracy']=wa
                        reconstructed[f'{part}_{policy}_trial_accuracy']=ta
                        verified_metrics+=2
        for part in ('validation','selection'):
            values=np.array([h[part+'_accuracy'] for h in fit['history']])
            expected=int(np.flatnonzero(values==np.max(values))[0])+1
            if expected!=fit['epochs'][part]:raise RuntimeError('selection epoch mismatch')
        # Post-result training-only diagnostic: terminal checkpoint, no model update.
        part=runner.load_trials(ROOT/fit['source_file'],labels,cfg['trials']['train'])
        if args.standardized:
            with np.load(path/'normalization.npz',allow_pickle=False) as normalizer:
                expected_mean=part[0].mean(0,dtype=np.float64).astype(np.float32)
                expected_scale=np.maximum(part[0].std(0,dtype=np.float64).astype(np.float32),1e-6)
                if not np.array_equal(normalizer['mean'],expected_mean) or not np.array_equal(normalizer['scale'],expected_scale):
                    raise RuntimeError('normalization did not reproduce from training-only inputs')
                part=((part[0]-normalizer['mean'])/normalizer['scale'],part[1],part[2])
        states=torch.load(path/'checkpoints.pt',map_location='cpu',weights_only=True)
        model=runner.make_model(fit['model'],cfg,dgcnn).to('cuda')
        model.load_state_dict(states['fixed'])
        scores=runner.predict(model,part[0],cfg['evaluation_batch_size'],torch.device('cuda'))
        train_window,train_trial=independent_metrics(scores,part[1],part[2])
        cells.append({'cell':key,'model':fit['model'],'subject':fit['subject'],'session':fit['session'],
                      'seed':fit['seed'],'reconstructed':reconstructed,'terminal_train_window_accuracy':train_window,
                      'terminal_train_trial_accuracy':train_trial,'final_train_loss':fit['history'][-1]['train_loss']})
    comparisons={}
    for name in cfg['models']:
        members=[r for r in cells if r['model']==name]
        per_subject={s:{k:float(np.mean([r['reconstructed'][k] for r in members if r['subject']==s]))
                        for k in summary['models'][name]['means']} for s in cfg['subjects']}
        for metric,expected in summary['models'][name]['means'].items():
            value=float(np.mean([r[metric] for r in per_subject.values()]))
            if abs(value-expected)>1e-12:raise RuntimeError('subject aggregate mismatch')
        # Independently generate the predeclared participant bootstrap for primary endpoint.
        diff=np.array([r['audit_selection_window_accuracy']-r['audit_validation_window_accuracy'] for r in per_subject.values()])
        draws=np.random.default_rng(20260910).integers(0,15,(20000,15))
        ci=np.percentile(diff[draws].mean(axis=1),[2.5,97.5])
        expected=summary['models'][name]['contrasts']['audit_selection_minus_validation_window_accuracy']
        if not np.allclose(ci,expected['ci95'],rtol=0,atol=1e-12):raise RuntimeError('primary CI mismatch')
        comparisons[name]={'terminal_train_window_accuracy':float(np.mean([r['terminal_train_window_accuracy'] for r in members])),
                           'terminal_train_trial_accuracy':float(np.mean([r['terminal_train_trial_accuracy'] for r in members])),
                           'final_train_loss_mean':float(np.mean([r['final_train_loss'] for r in members]))}
    events=[json.loads(x) for x in (root/'events.jsonl').read_text(encoding='utf-8').splitlines()]
    contact=audit_contact_log(events,cfg['expected_training_cells'])
    if not contact['valid']:raise RuntimeError('contact audit failure')
    result={'status':'verified','training_cells':cfg['expected_training_cells'],'independently_verified_metrics':verified_metrics,
            'primary_intervals_reconstructed':True,'contact_audit':contact,'training_fit_diagnostic':comparisons,
            'diagnostic_timing':'post-result, fixed terminal checkpoints on training trials only; no refitting, no additional B inference',
            'elapsed_seconds':time.monotonic()-started,'cells':cells}
    with (root/'independent_verification.json').open('x',encoding='utf-8') as f:json.dump(result,f,indent=2)
    print(json.dumps({k:v for k,v in result.items() if k!='cells'},indent=2))


if __name__=='__main__':main()


==> anc/frozen_records/common_window_plan.json <==
{
  "status": "post-review sensitivity planned after v3 exposure, before these outcomes",
  "seed": 20260913,
  "grids": [
    {
      "5": [
        16,
        30,
        48,
        51,
        80
      ],
      "10": [
        16,
        22,
        24,
        30,
        48,
        51,
        56,
        63,
        77,
        80
      ],
      "20": [
        16,
        22,
        23,
        24,
        29,
        30,
        33,
        39,
        40,
        48,
        51,
        52,
        56,
        59,
        63,
        68,
        73,
        76,
        77,
        80
      ],
      "40": [
        16,
        19,
        22,
        23,
        24,
        25,
        28,
        29,
        30,
        31,
        33,
        36,
        38,
        39,
        40,
        42,
        43,
        45,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        56,
        59,
        61,
        62,
        63,
        64,
        67,
        68,
        69,
        73,
        75,
        76,
        77,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        29,
        53,
        67,
        80
      ],
      "10": [
        16,
        26,
        29,
        36,
        53,
        63,
        67,
        69,
        74,
        80
      ],
      "20": [
        16,
        18,
        20,
        24,
        26,
        29,
        31,
        32,
        36,
        48,
        53,
        54,
        58,
        63,
        67,
        69,
        74,
        75,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        21,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        31,
        32,
        36,
        40,
        44,
        45,
        48,
        49,
        53,
        54,
        55,
        56,
        58,
        60,
        63,
        64,
        67,
        69,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        25,
        61,
        69,
        80
      ],
      "10": [
        16,
        21,
        25,
        32,
        56,
        57,
        61,
        69,
        78,
        80
      ],
      "20": [
        16,
        17,
        19,
        21,
        23,
        25,
        27,
        32,
        37,
        40,
        47,
        55,
        56,
        57,
        61,
        66,
        69,
        72,
        78,
        80
      ],
      "40": [
        16,
        17,
        19,
        21,
        22,
        23,
        25,
        27,
        29,
        30,
        31,
        32,
        33,
        37,
        39,
        40,
        41,
        43,
        44,
        45,
        47,
        48,
        51,
        53,
        54,
        55,
        56,
        57,
        61,
        65,
        66,
        67,
        69,
        72,
        73,
        74,
        75,
        76,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        25,
        31,
        35,
        80
      ],
      "10": [
        16,
        20,
        25,
        31,
        35,
        36,
        37,
        42,
        54,
        80
      ],
      "20": [
        16,
        17,
        20,
        23,
        25,
        29,
        31,
        35,
        36,
        37,
        38,
        42,
        54,
        58,
        62,
        69,
        71,
        72,
        78,
        80
      ],
      "40": [
        16,
        17,
        20,
        21,
        22,
        23,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        35,
        36,
        37,
        38,
        42,
        46,
        48,
        49,
        51,
        54,
        56,
        58,
        60,
        61,
        62,
        63,
        64,
        65,
        69,
        70,
        71,
        72,
        73,
        75,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        56,
        62,
        71,
        80
      ],
      "10": [
        16,
        24,
        42,
        43,
        56,
        62,
        66,
        71,
        74,
        80
      ],
      "20": [
        16,
        21,
        23,
        24,
        25,
        32,
        35,
        42,
        43,
        44,
        48,
        49,
        51,
        56,
        62,
        66,
        71,
        73,
        74,
        80
      ],
      "40": [
        16,
        17,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        31,
        32,
        35,
        36,
        37,
        41,
        42,
        43,
        44,
        48,
        49,
        51,
        52,
        54,
        55,
        56,
        58,
        59,
        60,
        62,
        65,
        66,
        69,
        71,
        72,
        73,
        74,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        30,
        32,
        62,
        80
      ],
      "10": [
        16,
        30,
        32,
        34,
        36,
        49,
        50,
        62,
        75,
        80
      ],
      "20": [
        16,
        18,
        30,
        32,
        34,
        36,
        39,
        42,
        47,
        49,
        50,
        51,
        56,
        57,
        62,
        64,
        73,
        74,
        75,
        80
      ],
      "40": [
        16,
        18,
        20,
        21,
        23,
        24,
        25,
        27,
        29,
        30,
        32,
        34,
        35,
        36,
        37,
        39,
        42,
        43,
        45,
        46,
        47,
        49,
        50,
        51,
        56,
        57,
        59,
        61,
        62,
        63,
        64,
        65,
        68,
        70,
        73,
        74,
        75,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        19,
        42,
        45,
        80
      ],
      "10": [
        16,
        19,
        40,
        42,
        45,
        52,
        63,
        69,
        79,
        80
      ],
      "20": [
        16,
        19,
        26,
        30,
        35,
        40,
        41,
        42,
        44,
        45,
        46,
        52,
        53,
        58,
        63,
        64,
        66,
        69,
        79,
        80
      ],
      "40": [
        16,
        18,
        19,
        20,
        22,
        26,
        27,
        28,
        30,
        31,
        32,
        35,
        37,
        38,
        39,
        40,
        41,
        42,
        44,
        45,
        46,
        47,
        48,
        52,
        53,
        54,
        55,
        58,
        59,
        62,
        63,
        64,
        66,
        68,
        69,
        72,
        74,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        56,
        60,
        72,
        80
      ],
      "10": [
        16,
        26,
        35,
        50,
        55,
        56,
        60,
        69,
        72,
        80
      ],
      "20": [
        16,
        17,
        20,
        26,
        31,
        33,
        34,
        35,
        43,
        50,
        55,
        56,
        60,
        62,
        67,
        69,
        72,
        78,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        26,
        28,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        39,
        40,
        42,
        43,
        45,
        49,
        50,
        51,
        52,
        54,
        55,
        56,
        57,
        59,
        60,
        62,
        67,
        68,
        69,
        70,
        71,
        72,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        32,
        50,
        74,
        80
      ],
      "10": [
        16,
        26,
        32,
        35,
        44,
        50,
        63,
        64,
        74,
        80
      ],
      "20": [
        16,
        26,
        32,
        35,
        37,
        40,
        44,
        46,
        47,
        49,
        50,
        53,
        57,
        62,
        63,
        64,
        72,
        74,
        76,
        80
      ],
      "40": [
        16,
        18,
        22,
        26,
        27,
        28,
        31,
        32,
        34,
        35,
        37,
        40,
        41,
        42,
        44,
        46,
        47,
        49,
        50,
        51,
        53,
        55,
        56,
        57,
        58,
        60,
        62,
        63,
        64,
        66,
        67,
        68,
        69,
        71,
        72,
        73,
        74,
        76,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        40,
        52,
        78,
        80
      ],
      "10": [
        16,
        27,
        28,
        31,
        40,
        44,
        52,
        65,
        78,
        80
      ],
      "20": [
        16,
        18,
        26,
        27,
        28,
        31,
        32,
        34,
        40,
        43,
        44,
        52,
        59,
        65,
        69,
        71,
        73,
        76,
        78,
        80
      ],
      "40": [
        16,
        18,
        19,
        23,
        25,
        26,
        27,
        28,
        29,
        31,
        32,
        34,
        35,
        36,
        40,
        42,
        43,
        44,
        45,
        47,
        48,
        52,
        54,
        55,
        56,
        57,
        58,
        59,
        65,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        37,
        43,
        48,
        80
      ],
      "10": [
        16,
        17,
        30,
        37,
        43,
        48,
        53,
        58,
        60,
        80
      ],
      "20": [
        16,
        17,
        18,
        23,
        26,
        29,
        30,
        32,
        36,
        37,
        43,
        48,
        51,
        53,
        54,
        58,
        60,
        61,
        64,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        21,
        23,
        25,
        26,
        27,
        29,
        30,
        32,
        33,
        36,
        37,
        42,
        43,
        44,
        45,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        56,
        57,
        58,
        60,
        61,
        63,
        64,
        65,
        66,
        67,
        68,
        71,
        75,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        17,
        48,
        59,
        80
      ],
      "10": [
        16,
        17,
        48,
        59,
        60,
        61,
        68,
        72,
        77,
        80
      ],
      "20": [
        16,
        17,
        20,
        25,
        28,
        31,
        33,
        46,
        48,
        53,
        59,
        60,
        61,
        62,
        68,
        72,
        73,
        77,
        78,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        21,
        23,
        25,
        28,
        31,
        32,
        33,
        34,
        35,
        41,
        43,
        45,
        46,
        48,
        50,
        51,
        53,
        54,
        56,
        59,
        60,
        61,
        62,
        63,
        66,
        68,
        70,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        34,
        36,
        40,
        80
      ],
      "10": [
        16,
        18,
        29,
        34,
        35,
        36,
        40,
        62,
        68,
        80
      ],
      "20": [
        16,
        18,
        20,
        29,
        30,
        34,
        35,
        36,
        40,
        43,
        48,
        50,
        56,
        58,
        62,
        68,
        69,
        73,
        79,
        80
      ],
      "40": [
        16,
        18,
        20,
        21,
        22,
        23,
        26,
        27,
        28,
        29,
        30,
        34,
        35,
        36,
        37,
        40,
        43,
        48,
        50,
        51,
        52,
        54,
        56,
        58,
        59,
        61,
        62,
        63,
        64,
        67,
        68,
        69,
        72,
        73,
        74,
        75,
        76,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        25,
        40,
        66,
        80
      ],
      "10": [
        16,
        25,
        27,
        37,
        40,
        66,
        71,
        74,
        77,
        80
      ],
      "20": [
        16,
        18,
        25,
        27,
        30,
        35,
        37,
        38,
        40,
        46,
        51,
        66,
        67,
        68,
        71,
        72,
        74,
        77,
        79,
        80
      ],
      "40": [
        16,
        18,
        19,
        20,
        21,
        22,
        24,
        25,
        27,
        28,
        29,
        30,
        32,
        33,
        35,
        37,
        38,
        40,
        41,
        43,
        46,
        51,
        53,
        58,
        59,
        60,
        62,
        64,
        66,
        67,
        68,
        69,
        71,
        72,
        74,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        32,
        50,
        72,
        80
      ],
      "10": [
        16,
        23,
        30,
        32,
        42,
        50,
        72,
        76,
        77,
        80
      ],
      "20": [
        16,
        20,
        23,
        30,
        31,
        32,
        42,
        43,
        49,
        50,
        58,
        61,
        63,
        66,
        69,
        71,
        72,
        76,
        77,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        20,
        21,
        23,
        25,
        27,
        28,
        30,
        31,
        32,
        33,
        34,
        36,
        37,
        41,
        42,
        43,
        45,
        47,
        49,
        50,
        53,
        56,
        57,
        58,
        61,
        63,
        64,
        65,
        66,
        68,
        69,
        71,
        72,
        76,
        77,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        37,
        45,
        58,
        80
      ],
      "10": [
        16,
        17,
        22,
        37,
        42,
        45,
        53,
        58,
        67,
        80
      ],
      "20": [
        16,
        17,
        22,
        25,
        30,
        37,
        41,
        42,
        43,
        45,
        46,
        53,
        54,
        58,
        61,
        67,
        70,
        72,
        75,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        21,
        22,
        24,
        25,
        26,
        30,
        31,
        32,
        33,
        36,
        37,
        40,
        41,
        42,
        43,
        45,
        46,
        50,
        51,
        53,
        54,
        55,
        58,
        59,
        61,
        62,
        65,
        67,
        68,
        70,
        72,
        73,
        75,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        38,
        41,
        57,
        80
      ],
      "10": [
        16,
        19,
        26,
        33,
        38,
        40,
        41,
        57,
        72,
        80
      ],
      "20": [
        16,
        19,
        20,
        22,
        26,
        30,
        32,
        33,
        38,
        40,
        41,
        45,
        51,
        54,
        57,
        58,
        72,
        74,
        76,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        20,
        22,
        23,
        26,
        27,
        30,
        32,
        33,
        35,
        36,
        37,
        38,
        40,
        41,
        45,
        47,
        50,
        51,
        53,
        54,
        57,
        58,
        60,
        64,
        65,
        66,
        67,
        68,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        32,
        45,
        75,
        80
      ],
      "10": [
        16,
        19,
        32,
        35,
        45,
        46,
        71,
        75,
        77,
        80
      ],
      "20": [
        16,
        19,
        26,
        28,
        32,
        35,
        42,
        45,
        46,
        49,
        54,
        60,
        62,
        64,
        66,
        71,
        72,
        75,
        77,
        80
      ],
      "40": [
        16,
        19,
        21,
        22,
        23,
        25,
        26,
        28,
        30,
        32,
        33,
        34,
        35,
        36,
        42,
        45,
        46,
        48,
        49,
        50,
        51,
        53,
        54,
        55,
        56,
        57,
        58,
        60,
        61,
        62,
        64,
        66,
        67,
        71,
        72,
        73,
        75,
        76,
        77,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        29,
        34,
        70,
        80
      ],
      "10": [
        16,
        29,
        34,
        36,
        44,
        56,
        60,
        65,
        70,
        80
      ],
      "20": [
        16,
        19,
        20,
        29,
        33,
        34,
        36,
        38,
        44,
        52,
        56,
        57,
        58,
        60,
        64,
        65,
        67,
        70,
        72,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        20,
        21,
        23,
        27,
        29,
        30,
        32,
        33,
        34,
        36,
        38,
        39,
        41,
        44,
        45,
        46,
        48,
        50,
        51,
        52,
        54,
        56,
        57,
        58,
        60,
        61,
        62,
        64,
        65,
        67,
        69,
        70,
        72,
        75,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        25,
        61,
        76,
        80
      ],
      "10": [
        16,
        25,
        47,
        48,
        50,
        61,
        67,
        76,
        77,
        80
      ],
      "20": [
        16,
        20,
        25,
        27,
        33,
        42,
        47,
        48,
        50,
        53,
        56,
        58,
        61,
        67,
        68,
        72,
        76,
        77,
        79,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        21,
        23,
        25,
        26,
        27,
        28,
        29,
        33,
        35,
        37,
        39,
        40,
        42,
        43,
        47,
        48,
        49,
        50,
        51,
        53,
        56,
        58,
        59,
        60,
        61,
        62,
        66,
        67,
        68,
        69,
        72,
        75,
        76,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        30,
        64,
        77,
        80
      ],
      "10": [
        16,
        30,
        38,
        46,
        47,
        57,
        64,
        66,
        77,
        80
      ],
      "20": [
        16,
        18,
        22,
        30,
        33,
        36,
        38,
        45,
        46,
        47,
        48,
        49,
        55,
        57,
        64,
        65,
        66,
        75,
        77,
        80
      ],
      "40": [
        16,
        18,
        21,
        22,
        26,
        28,
        30,
        32,
        33,
        34,
        36,
        37,
        38,
        39,
        43,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        53,
        55,
        57,
        61,
        62,
        64,
        65,
        66,
        67,
        68,
        69,
        71,
        74,
        75,
        76,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        22,
        30,
        78,
        80
      ],
      "10": [
        16,
        22,
        30,
        31,
        61,
        63,
        69,
        72,
        78,
        80
      ],
      "20": [
        16,
        22,
        30,
        31,
        34,
        40,
        43,
        44,
        48,
        51,
        61,
        63,
        66,
        69,
        72,
        73,
        74,
        77,
        78,
        80
      ],
      "40": [
        16,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        28,
        30,
        31,
        33,
        34,
        36,
        39,
        40,
        43,
        44,
        45,
        47,
        48,
        49,
        50,
        51,
        55,
        58,
        60,
        61,
        63,
        65,
        66,
        68,
        69,
        72,
        73,
        74,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        38,
        41,
        63,
        80
      ],
      "10": [
        16,
        21,
        28,
        38,
        41,
        48,
        49,
        63,
        71,
        80
      ],
      "20": [
        16,
        21,
        24,
        27,
        28,
        38,
        39,
        41,
        42,
        47,
        48,
        49,
        59,
        63,
        66,
        71,
        73,
        74,
        76,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        21,
        23,
        24,
        27,
        28,
        30,
        31,
        38,
        39,
        41,
        42,
        43,
        47,
        48,
        49,
        50,
        51,
        53,
        55,
        56,
        57,
        59,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        71,
        73,
        74,
        76,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        25,
        30,
        61,
        80
      ],
      "10": [
        16,
        17,
        21,
        25,
        29,
        30,
        57,
        61,
        69,
        80
      ],
      "20": [
        16,
        17,
        19,
        20,
        21,
        25,
        29,
        30,
        32,
        48,
        54,
        57,
        61,
        65,
        67,
        69,
        71,
        75,
        76,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        20,
        21,
        25,
        27,
        29,
        30,
        32,
        35,
        36,
        37,
        40,
        41,
        43,
        44,
        45,
        47,
        48,
        50,
        51,
        52,
        53,
        54,
        57,
        60,
        61,
        63,
        65,
        66,
        67,
        69,
        71,
        74,
        75,
        76,
        77,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        26,
        37,
        44,
        80
      ],
      "10": [
        16,
        25,
        26,
        34,
        37,
        39,
        44,
        66,
        72,
        80
      ],
      "20": [
        16,
        20,
        22,
        25,
        26,
        28,
        34,
        37,
        38,
        39,
        41,
        44,
        45,
        47,
        48,
        53,
        66,
        72,
        79,
        80
      ],
      "40": [
        16,
        17,
        20,
        22,
        25,
        26,
        27,
        28,
        30,
        31,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        43,
        44,
        45,
        47,
        48,
        51,
        53,
        54,
        56,
        58,
        60,
        61,
        63,
        65,
        66,
        71,
        72,
        75,
        76,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        22,
        27,
        62,
        80
      ],
      "10": [
        16,
        19,
        22,
        27,
        31,
        37,
        47,
        62,
        75,
        80
      ],
      "20": [
        16,
        19,
        20,
        21,
        22,
        24,
        26,
        27,
        31,
        37,
        43,
        47,
        50,
        56,
        59,
        60,
        62,
        75,
        78,
        80
      ],
      "40": [
        16,
        18,
        19,
        20,
        21,
        22,
        24,
        26,
        27,
        28,
        31,
        33,
        35,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        45,
        46,
        47,
        50,
        51,
        52,
        56,
        59,
        60,
        62,
        63,
        64,
        67,
        69,
        70,
        72,
        74,
        75,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        28,
        32,
        46,
        80
      ],
      "10": [
        16,
        28,
        31,
        32,
        33,
        42,
        46,
        47,
        63,
        80
      ],
      "20": [
        16,
        26,
        28,
        31,
        32,
        33,
        42,
        44,
        45,
        46,
        47,
        51,
        55,
        59,
        60,
        63,
        65,
        73,
        76,
        80
      ],
      "40": [
        16,
        20,
        21,
        23,
        24,
        26,
        28,
        31,
        32,
        33,
        36,
        38,
        39,
        40,
        42,
        44,
        45,
        46,
        47,
        49,
        50,
        51,
        55,
        57,
        58,
        59,
        60,
        61,
        63,
        65,
        66,
        67,
        70,
        71,
        72,
        73,
        74,
        76,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        49,
        55,
        67,
        80
      ],
      "10": [
        16,
        17,
        27,
        33,
        49,
        55,
        58,
        67,
        69,
        80
      ],
      "20": [
        16,
        17,
        27,
        31,
        32,
        33,
        41,
        46,
        49,
        50,
        54,
        55,
        58,
        65,
        67,
        69,
        70,
        72,
        74,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        21,
        22,
        25,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        36,
        40,
        41,
        45,
        46,
        48,
        49,
        50,
        51,
        52,
        54,
        55,
        56,
        57,
        58,
        59,
        64,
        65,
        67,
        69,
        70,
        72,
        73,
        74,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        17,
        53,
        68,
        80
      ],
      "10": [
        16,
        17,
        27,
        35,
        43,
        53,
        60,
        68,
        76,
        80
      ],
      "20": [
        16,
        17,
        22,
        27,
        31,
        34,
        35,
        38,
        43,
        44,
        52,
        53,
        57,
        58,
        60,
        62,
        68,
        73,
        76,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        22,
        24,
        25,
        26,
        27,
        29,
        31,
        34,
        35,
        36,
        38,
        41,
        43,
        44,
        47,
        48,
        51,
        52,
        53,
        54,
        56,
        57,
        58,
        60,
        62,
        64,
        66,
        67,
        68,
        69,
        72,
        73,
        76,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        51,
        70,
        72,
        80
      ],
      "10": [
        16,
        24,
        25,
        37,
        51,
        58,
        66,
        70,
        72,
        80
      ],
      "20": [
        16,
        24,
        25,
        26,
        29,
        33,
        37,
        39,
        51,
        58,
        61,
        64,
        66,
        70,
        71,
        72,
        73,
        74,
        76,
        80
      ],
      "40": [
        16,
        19,
        21,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        33,
        35,
        36,
        37,
        39,
        40,
        44,
        45,
        49,
        50,
        51,
        54,
        55,
        57,
        58,
        60,
        61,
        62,
        63,
        64,
        66,
        67,
        70,
        71,
        72,
        73,
        74,
        76,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        72,
        73,
        75,
        80
      ],
      "10": [
        16,
        21,
        30,
        61,
        64,
        65,
        72,
        73,
        75,
        80
      ],
      "20": [
        16,
        21,
        26,
        29,
        30,
        36,
        37,
        39,
        57,
        58,
        59,
        61,
        62,
        64,
        65,
        66,
        72,
        73,
        75,
        80
      ],
      "40": [
        16,
        20,
        21,
        26,
        28,
        29,
        30,
        32,
        35,
        36,
        37,
        38,
        39,
        40,
        44,
        47,
        50,
        52,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        25,
        31,
        52,
        80
      ],
      "10": [
        16,
        25,
        30,
        31,
        37,
        39,
        50,
        52,
        63,
        80
      ],
      "20": [
        16,
        25,
        30,
        31,
        36,
        37,
        39,
        41,
        42,
        44,
        47,
        50,
        52,
        53,
        63,
        64,
        72,
        74,
        77,
        80
      ],
      "40": [
        16,
        18,
        19,
        23,
        25,
        26,
        27,
        28,
        30,
        31,
        34,
        36,
        37,
        38,
        39,
        41,
        42,
        44,
        45,
        46,
        47,
        49,
        50,
        52,
        53,
        55,
        56,
        58,
        63,
        64,
        66,
        67,
        69,
        70,
        72,
        74,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        39,
        44,
        45,
        80
      ],
      "10": [
        16,
        22,
        39,
        43,
        44,
        45,
        50,
        71,
        72,
        80
      ],
      "20": [
        16,
        19,
        20,
        22,
        30,
        39,
        42,
        43,
        44,
        45,
        46,
        50,
        54,
        56,
        57,
        68,
        70,
        71,
        72,
        80
      ],
      "40": [
        16,
        18,
        19,
        20,
        21,
        22,
        26,
        27,
        29,
        30,
        32,
        33,
        38,
        39,
        40,
        42,
        43,
        44,
        45,
        46,
        48,
        49,
        50,
        51,
        53,
        54,
        55,
        56,
        57,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        38,
        44,
        47,
        80
      ],
      "10": [
        16,
        28,
        29,
        38,
        44,
        46,
        47,
        51,
        77,
        80
      ],
      "20": [
        16,
        17,
        19,
        27,
        28,
        29,
        35,
        36,
        38,
        44,
        46,
        47,
        51,
        54,
        56,
        62,
        70,
        77,
        79,
        80
      ],
      "40": [
        16,
        17,
        19,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        34,
        35,
        36,
        38,
        39,
        40,
        41,
        44,
        46,
        47,
        51,
        52,
        54,
        56,
        57,
        58,
        59,
        61,
        62,
        64,
        68,
        69,
        70,
        72,
        75,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        56,
        73,
        76,
        80
      ],
      "10": [
        16,
        30,
        34,
        37,
        49,
        56,
        62,
        73,
        76,
        80
      ],
      "20": [
        16,
        26,
        27,
        28,
        30,
        34,
        37,
        40,
        49,
        52,
        56,
        57,
        59,
        62,
        66,
        68,
        73,
        76,
        77,
        80
      ],
      "40": [
        16,
        18,
        19,
        25,
        26,
        27,
        28,
        29,
        30,
        32,
        34,
        35,
        37,
        38,
        40,
        42,
        43,
        44,
        48,
        49,
        51,
        52,
        53,
        54,
        56,
        57,
        58,
        59,
        60,
        62,
        65,
        66,
        67,
        68,
        72,
        73,
        75,
        76,
        77,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        48,
        54,
        57,
        80
      ],
      "10": [
        16,
        43,
        48,
        50,
        54,
        57,
        68,
        74,
        79,
        80
      ],
      "20": [
        16,
        18,
        22,
        29,
        35,
        36,
        39,
        41,
        42,
        43,
        45,
        48,
        50,
        54,
        55,
        57,
        68,
        74,
        79,
        80
      ],
      "40": [
        16,
        18,
        20,
        22,
        23,
        25,
        27,
        28,
        29,
        30,
        34,
        35,
        36,
        39,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        54,
        55,
        56,
        57,
        59,
        60,
        68,
        70,
        72,
        73,
        74,
        75,
        76,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        21,
        60,
        70,
        80
      ],
      "10": [
        16,
        21,
        23,
        26,
        32,
        35,
        50,
        60,
        70,
        80
      ],
      "20": [
        16,
        17,
        21,
        22,
        23,
        26,
        32,
        34,
        35,
        37,
        43,
        45,
        47,
        50,
        60,
        69,
        70,
        75,
        76,
        80
      ],
      "40": [
        16,
        17,
        21,
        22,
        23,
        26,
        28,
        29,
        31,
        32,
        34,
        35,
        36,
        37,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        50,
        52,
        54,
        56,
        59,
        60,
        62,
        63,
        65,
        67,
        69,
        70,
        72,
        74,
        75,
        76,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        38,
        63,
        66,
        80
      ],
      "10": [
        16,
        38,
        40,
        55,
        57,
        61,
        63,
        66,
        69,
        80
      ],
      "20": [
        16,
        21,
        23,
        27,
        30,
        38,
        40,
        42,
        46,
        47,
        55,
        57,
        61,
        63,
        65,
        66,
        69,
        77,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        21,
        22,
        23,
        24,
        27,
        28,
        30,
        31,
        38,
        40,
        42,
        45,
        46,
        47,
        50,
        52,
        54,
        55,
        57,
        59,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        73,
        74,
        76,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        40,
        42,
        68,
        80
      ],
      "10": [
        16,
        18,
        30,
        40,
        42,
        45,
        61,
        68,
        70,
        80
      ],
      "20": [
        16,
        18,
        19,
        22,
        23,
        25,
        27,
        30,
        33,
        38,
        40,
        42,
        45,
        52,
        61,
        64,
        65,
        68,
        70,
        80
      ],
      "40": [
        16,
        18,
        19,
        20,
        22,
        23,
        24,
        25,
        27,
        29,
        30,
        31,
        32,
        33,
        34,
        37,
        38,
        39,
        40,
        41,
        42,
        45,
        46,
        47,
        49,
        52,
        59,
        61,
        64,
        65,
        66,
        67,
        68,
        70,
        71,
        72,
        73,
        76,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        44,
        68,
        69,
        80
      ],
      "10": [
        16,
        24,
        39,
        44,
        49,
        52,
        59,
        68,
        69,
        80
      ],
      "20": [
        16,
        23,
        24,
        26,
        29,
        39,
        40,
        44,
        49,
        51,
        52,
        53,
        59,
        62,
        68,
        69,
        70,
        72,
        74,
        80
      ],
      "40": [
        16,
        19,
        23,
        24,
        25,
        26,
        27,
        29,
        32,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        43,
        44,
        46,
        47,
        49,
        51,
        52,
        53,
        55,
        57,
        59,
        62,
        63,
        68,
        69,
        70,
        72,
        73,
        74,
        75,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        23,
        29,
        36,
        80
      ],
      "10": [
        16,
        18,
        23,
        25,
        29,
        36,
        58,
        71,
        77,
        80
      ],
      "20": [
        16,
        17,
        18,
        23,
        25,
        29,
        36,
        40,
        43,
        45,
        57,
        58,
        67,
        69,
        71,
        74,
        77,
        78,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        21,
        23,
        25,
        28,
        29,
        30,
        33,
        35,
        36,
        37,
        40,
        43,
        44,
        45,
        46,
        47,
        48,
        52,
        53,
        55,
        57,
        58,
        62,
        63,
        64,
        65,
        66,
        67,
        69,
        71,
        73,
        74,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        60,
        63,
        79,
        80
      ],
      "10": [
        16,
        37,
        54,
        55,
        60,
        63,
        75,
        76,
        79,
        80
      ],
      "20": [
        16,
        17,
        19,
        25,
        26,
        34,
        37,
        39,
        41,
        54,
        55,
        57,
        60,
        61,
        63,
        72,
        75,
        76,
        79,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        24,
        25,
        26,
        27,
        28,
        30,
        33,
        34,
        37,
        39,
        41,
        42,
        45,
        47,
        48,
        50,
        51,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        65,
        66,
        68,
        72,
        75,
        76,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        39,
        45,
        63,
        80
      ],
      "10": [
        16,
        23,
        35,
        38,
        39,
        45,
        48,
        52,
        63,
        80
      ],
      "20": [
        16,
        23,
        26,
        33,
        35,
        38,
        39,
        42,
        45,
        48,
        51,
        52,
        53,
        55,
        56,
        57,
        61,
        63,
        65,
        80
      ],
      "40": [
        16,
        17,
        21,
        22,
        23,
        26,
        28,
        29,
        30,
        32,
        33,
        35,
        36,
        38,
        39,
        40,
        42,
        43,
        45,
        48,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        61,
        62,
        63,
        64,
        65,
        66,
        68,
        72,
        75,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        24,
        37,
        38,
        80
      ],
      "10": [
        16,
        24,
        26,
        31,
        37,
        38,
        49,
        59,
        73,
        80
      ],
      "20": [
        16,
        19,
        20,
        22,
        23,
        24,
        26,
        30,
        31,
        37,
        38,
        39,
        43,
        44,
        49,
        56,
        59,
        66,
        73,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        21,
        22,
        23,
        24,
        26,
        28,
        29,
        30,
        31,
        36,
        37,
        38,
        39,
        41,
        42,
        43,
        44,
        46,
        49,
        50,
        52,
        53,
        54,
        56,
        59,
        60,
        62,
        64,
        65,
        66,
        68,
        69,
        73,
        76,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        68,
        69,
        78,
        80
      ],
      "10": [
        16,
        19,
        27,
        37,
        68,
        69,
        71,
        78,
        79,
        80
      ],
      "20": [
        16,
        19,
        20,
        23,
        25,
        26,
        27,
        28,
        31,
        36,
        37,
        38,
        57,
        67,
        68,
        69,
        71,
        78,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        20,
        21,
        23,
        24,
        25,
        26,
        27,
        28,
        30,
        31,
        35,
        36,
        37,
        38,
        39,
        44,
        45,
        48,
        55,
        57,
        58,
        59,
        60,
        61,
        62,
        64,
        67,
        68,
        69,
        71,
        72,
        75,
        76,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        20,
        41,
        63,
        80
      ],
      "10": [
        16,
        20,
        34,
        41,
        58,
        62,
        63,
        75,
        76,
        80
      ],
      "20": [
        16,
        20,
        23,
        28,
        29,
        31,
        32,
        34,
        36,
        41,
        55,
        58,
        62,
        63,
        73,
        75,
        76,
        77,
        78,
        80
      ],
      "40": [
        16,
        20,
        23,
        24,
        25,
        26,
        28,
        29,
        31,
        32,
        34,
        36,
        37,
        38,
        41,
        42,
        44,
        47,
        50,
        51,
        54,
        55,
        56,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        67,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        19,
        25,
        40,
        80
      ],
      "10": [
        16,
        19,
        25,
        32,
        40,
        62,
        65,
        74,
        77,
        80
      ],
      "20": [
        16,
        17,
        19,
        25,
        26,
        27,
        28,
        32,
        33,
        40,
        43,
        52,
        55,
        59,
        62,
        65,
        68,
        74,
        77,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        21,
        24,
        25,
        26,
        27,
        28,
        30,
        32,
        33,
        34,
        37,
        40,
        43,
        49,
        50,
        51,
        52,
        53,
        55,
        56,
        57,
        58,
        59,
        62,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        72,
        74,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        48,
        58,
        67,
        80
      ],
      "10": [
        16,
        30,
        39,
        43,
        48,
        58,
        64,
        67,
        78,
        80
      ],
      "20": [
        16,
        19,
        20,
        30,
        31,
        39,
        43,
        47,
        48,
        52,
        55,
        58,
        64,
        65,
        67,
        70,
        71,
        78,
        79,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        21,
        22,
        24,
        25,
        26,
        28,
        30,
        31,
        34,
        35,
        37,
        39,
        40,
        41,
        43,
        44,
        45,
        47,
        48,
        50,
        51,
        52,
        55,
        56,
        58,
        64,
        65,
        66,
        67,
        70,
        71,
        73,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        17,
        65,
        67,
        80
      ],
      "10": [
        16,
        17,
        19,
        31,
        61,
        65,
        66,
        67,
        70,
        80
      ],
      "20": [
        16,
        17,
        19,
        22,
        31,
        41,
        43,
        49,
        51,
        53,
        57,
        60,
        61,
        63,
        65,
        66,
        67,
        70,
        72,
        80
      ],
      "40": [
        16,
        17,
        19,
        22,
        24,
        28,
        30,
        31,
        32,
        34,
        37,
        38,
        39,
        40,
        41,
        43,
        45,
        46,
        48,
        49,
        50,
        51,
        53,
        54,
        55,
        57,
        58,
        60,
        61,
        63,
        65,
        66,
        67,
        69,
        70,
        72,
        75,
        76,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        20,
        30,
        74,
        80
      ],
      "10": [
        16,
        20,
        22,
        30,
        36,
        37,
        49,
        70,
        74,
        80
      ],
      "20": [
        16,
        17,
        19,
        20,
        22,
        30,
        32,
        33,
        35,
        36,
        37,
        39,
        49,
        54,
        55,
        61,
        68,
        70,
        74,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        22,
        23,
        25,
        28,
        30,
        31,
        32,
        33,
        35,
        36,
        37,
        39,
        41,
        42,
        43,
        45,
        47,
        49,
        50,
        52,
        53,
        54,
        55,
        56,
        58,
        60,
        61,
        62,
        65,
        67,
        68,
        70,
        71,
        74,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        22,
        49,
        74,
        80
      ],
      "10": [
        16,
        22,
        24,
        26,
        27,
        49,
        50,
        68,
        74,
        80
      ],
      "20": [
        16,
        22,
        24,
        26,
        27,
        29,
        32,
        38,
        46,
        49,
        50,
        53,
        54,
        66,
        68,
        69,
        70,
        74,
        75,
        80
      ],
      "40": [
        16,
        17,
        20,
        22,
        24,
        26,
        27,
        29,
        32,
        34,
        35,
        36,
        38,
        40,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        53,
        54,
        56,
        57,
        61,
        62,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        74,
        75,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        27,
        51,
        77,
        80
      ],
      "10": [
        16,
        17,
        27,
        40,
        45,
        51,
        60,
        64,
        77,
        80
      ],
      "20": [
        16,
        17,
        20,
        23,
        27,
        28,
        32,
        37,
        40,
        45,
        47,
        51,
        52,
        53,
        56,
        60,
        64,
        71,
        77,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        23,
        26,
        27,
        28,
        31,
        32,
        35,
        37,
        38,
        40,
        42,
        43,
        45,
        47,
        49,
        50,
        51,
        52,
        53,
        54,
        56,
        57,
        58,
        59,
        60,
        62,
        63,
        64,
        67,
        68,
        69,
        70,
        71,
        75,
        77,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        26,
        49,
        62,
        80
      ],
      "10": [
        16,
        26,
        44,
        47,
        48,
        49,
        50,
        62,
        71,
        80
      ],
      "20": [
        16,
        20,
        26,
        30,
        32,
        41,
        44,
        47,
        48,
        49,
        50,
        51,
        57,
        61,
        62,
        63,
        71,
        72,
        73,
        80
      ],
      "40": [
        16,
        19,
        20,
        22,
        23,
        24,
        25,
        26,
        30,
        32,
        34,
        36,
        40,
        41,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        57,
        58,
        61,
        62,
        63,
        64,
        67,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        24,
        43,
        46,
        80
      ],
      "10": [
        16,
        18,
        24,
        27,
        43,
        46,
        62,
        75,
        79,
        80
      ],
      "20": [
        16,
        18,
        20,
        24,
        27,
        33,
        42,
        43,
        46,
        49,
        50,
        54,
        57,
        62,
        65,
        68,
        75,
        78,
        79,
        80
      ],
      "40": [
        16,
        18,
        20,
        21,
        22,
        24,
        27,
        28,
        33,
        34,
        37,
        40,
        42,
        43,
        46,
        49,
        50,
        52,
        53,
        54,
        56,
        57,
        58,
        61,
        62,
        63,
        64,
        65,
        66,
        68,
        69,
        70,
        71,
        72,
        73,
        75,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        45,
        50,
        74,
        80
      ],
      "10": [
        16,
        17,
        23,
        29,
        39,
        44,
        45,
        50,
        74,
        80
      ],
      "20": [
        16,
        17,
        23,
        28,
        29,
        30,
        31,
        33,
        39,
        41,
        44,
        45,
        47,
        50,
        64,
        67,
        70,
        72,
        74,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        33,
        36,
        37,
        39,
        41,
        42,
        43,
        44,
        45,
        47,
        49,
        50,
        56,
        57,
        64,
        66,
        67,
        68,
        69,
        70,
        72,
        73,
        74,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        46,
        53,
        54,
        80
      ],
      "10": [
        16,
        31,
        39,
        46,
        53,
        54,
        57,
        60,
        75,
        80
      ],
      "20": [
        16,
        18,
        19,
        26,
        31,
        32,
        36,
        39,
        41,
        46,
        48,
        53,
        54,
        56,
        57,
        60,
        61,
        75,
        76,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        21,
        22,
        26,
        27,
        31,
        32,
        36,
        38,
        39,
        40,
        41,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        53,
        54,
        56,
        57,
        58,
        59,
        60,
        61,
        68,
        70,
        71,
        72,
        74,
        75,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        26,
        27,
        43,
        80
      ],
      "10": [
        16,
        26,
        27,
        34,
        39,
        43,
        57,
        66,
        74,
        80
      ],
      "20": [
        16,
        17,
        18,
        26,
        27,
        33,
        34,
        39,
        43,
        46,
        48,
        50,
        52,
        57,
        66,
        67,
        70,
        74,
        77,
        80
      ],
      "40": [
        16,
        17,
        18,
        21,
        24,
        26,
        27,
        33,
        34,
        35,
        36,
        39,
        41,
        42,
        43,
        45,
        46,
        48,
        50,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        61,
        66,
        67,
        68,
        69,
        70,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        17,
        27,
        72,
        80
      ],
      "10": [
        16,
        17,
        26,
        27,
        42,
        51,
        52,
        72,
        77,
        80
      ],
      "20": [
        16,
        17,
        26,
        27,
        37,
        40,
        42,
        44,
        45,
        51,
        52,
        53,
        59,
        63,
        68,
        69,
        72,
        77,
        79,
        80
      ],
      "40": [
        16,
        17,
        23,
        25,
        26,
        27,
        28,
        30,
        31,
        35,
        36,
        37,
        40,
        42,
        43,
        44,
        45,
        47,
        49,
        51,
        52,
        53,
        55,
        56,
        58,
        59,
        60,
        62,
        63,
        68,
        69,
        71,
        72,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        23,
        52,
        67,
        80
      ],
      "10": [
        16,
        21,
        23,
        30,
        41,
        52,
        63,
        67,
        75,
        80
      ],
      "20": [
        16,
        20,
        21,
        23,
        25,
        30,
        34,
        41,
        44,
        48,
        52,
        56,
        59,
        63,
        67,
        75,
        76,
        78,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        20,
        21,
        23,
        24,
        25,
        26,
        28,
        29,
        30,
        34,
        35,
        39,
        41,
        42,
        44,
        46,
        48,
        50,
        51,
        52,
        53,
        56,
        59,
        61,
        62,
        63,
        67,
        68,
        70,
        73,
        75,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        25,
        65,
        74,
        80
      ],
      "10": [
        16,
        19,
        25,
        26,
        27,
        64,
        65,
        73,
        74,
        80
      ],
      "20": [
        16,
        19,
        22,
        25,
        26,
        27,
        40,
        44,
        55,
        59,
        64,
        65,
        66,
        69,
        73,
        74,
        75,
        77,
        78,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        22,
        25,
        26,
        27,
        29,
        31,
        33,
        34,
        38,
        39,
        40,
        44,
        45,
        47,
        48,
        49,
        51,
        54,
        55,
        59,
        61,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        73,
        74,
        75,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        27,
        29,
        39,
        80
      ],
      "10": [
        16,
        27,
        29,
        34,
        39,
        43,
        50,
        67,
        70,
        80
      ],
      "20": [
        16,
        20,
        27,
        29,
        34,
        39,
        43,
        50,
        54,
        56,
        57,
        61,
        64,
        65,
        67,
        70,
        71,
        72,
        78,
        80
      ],
      "40": [
        16,
        17,
        20,
        21,
        23,
        24,
        27,
        29,
        30,
        31,
        34,
        38,
        39,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        50,
        51,
        52,
        54,
        56,
        57,
        59,
        61,
        62,
        64,
        65,
        67,
        68,
        70,
        71,
        72,
        76,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        37,
        50,
        59,
        80
      ],
      "10": [
        16,
        37,
        41,
        50,
        59,
        69,
        71,
        75,
        77,
        80
      ],
      "20": [
        16,
        24,
        26,
        27,
        34,
        37,
        40,
        41,
        50,
        58,
        59,
        61,
        62,
        68,
        69,
        70,
        71,
        75,
        77,
        80
      ],
      "40": [
        16,
        17,
        19,
        21,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        32,
        34,
        37,
        39,
        40,
        41,
        44,
        47,
        49,
        50,
        51,
        52,
        58,
        59,
        60,
        61,
        62,
        64,
        65,
        66,
        68,
        69,
        70,
        71,
        74,
        75,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        29,
        30,
        75,
        80
      ],
      "10": [
        16,
        21,
        28,
        29,
        30,
        62,
        67,
        73,
        75,
        80
      ],
      "20": [
        16,
        18,
        21,
        24,
        28,
        29,
        30,
        36,
        44,
        50,
        62,
        63,
        66,
        67,
        69,
        72,
        73,
        74,
        75,
        80
      ],
      "40": [
        16,
        18,
        19,
        21,
        22,
        24,
        26,
        28,
        29,
        30,
        34,
        35,
        36,
        37,
        38,
        39,
        43,
        44,
        45,
        48,
        50,
        51,
        52,
        54,
        55,
        57,
        59,
        61,
        62,
        63,
        64,
        66,
        67,
        69,
        72,
        73,
        74,
        75,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        25,
        62,
        67,
        80
      ],
      "10": [
        16,
        22,
        24,
        25,
        49,
        62,
        67,
        71,
        75,
        80
      ],
      "20": [
        16,
        20,
        22,
        24,
        25,
        30,
        33,
        46,
        47,
        49,
        52,
        62,
        67,
        70,
        71,
        73,
        74,
        75,
        78,
        80
      ],
      "40": [
        16,
        17,
        20,
        22,
        23,
        24,
        25,
        26,
        30,
        31,
        32,
        33,
        35,
        38,
        40,
        41,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        52,
        54,
        55,
        56,
        60,
        62,
        64,
        66,
        67,
        68,
        70,
        71,
        73,
        74,
        75,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        46,
        62,
        76,
        80
      ],
      "10": [
        16,
        22,
        36,
        44,
        46,
        56,
        62,
        75,
        76,
        80
      ],
      "20": [
        16,
        22,
        26,
        30,
        36,
        44,
        46,
        47,
        51,
        56,
        61,
        62,
        66,
        67,
        73,
        75,
        76,
        77,
        79,
        80
      ],
      "40": [
        16,
        19,
        22,
        26,
        27,
        30,
        32,
        34,
        35,
        36,
        37,
        38,
        39,
        41,
        43,
        44,
        45,
        46,
        47,
        48,
        51,
        52,
        56,
        57,
        60,
        61,
        62,
        63,
        65,
        66,
        67,
        69,
        71,
        72,
        73,
        75,
        76,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        29,
        45,
        48,
        80
      ],
      "10": [
        16,
        17,
        29,
        44,
        45,
        48,
        52,
        77,
        78,
        80
      ],
      "20": [
        16,
        17,
        21,
        23,
        29,
        31,
        36,
        44,
        45,
        46,
        48,
        52,
        53,
        54,
        66,
        72,
        75,
        77,
        78,
        80
      ],
      "40": [
        16,
        17,
        20,
        21,
        23,
        24,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        41,
        44,
        45,
        46,
        48,
        52,
        53,
        54,
        55,
        56,
        57,
        59,
        61,
        66,
        68,
        70,
        71,
        72,
        75,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        36,
        51,
        68,
        80
      ],
      "10": [
        16,
        22,
        36,
        37,
        47,
        51,
        54,
        64,
        68,
        80
      ],
      "20": [
        16,
        22,
        25,
        29,
        36,
        37,
        40,
        42,
        47,
        51,
        53,
        54,
        55,
        62,
        64,
        68,
        69,
        75,
        77,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        21,
        22,
        25,
        26,
        27,
        29,
        30,
        31,
        32,
        34,
        36,
        37,
        40,
        42,
        44,
        45,
        47,
        48,
        51,
        53,
        54,
        55,
        56,
        58,
        62,
        63,
        64,
        66,
        67,
        68,
        69,
        75,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        32,
        38,
        44,
        80
      ],
      "10": [
        16,
        17,
        21,
        22,
        26,
        32,
        38,
        44,
        65,
        80
      ],
      "20": [
        16,
        17,
        18,
        21,
        22,
        24,
        26,
        29,
        31,
        32,
        38,
        44,
        51,
        55,
        58,
        65,
        66,
        71,
        76,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        21,
        22,
        23,
        24,
        25,
        26,
        28,
        29,
        31,
        32,
        33,
        34,
        36,
        37,
        38,
        39,
        40,
        44,
        47,
        51,
        55,
        58,
        59,
        60,
        63,
        64,
        65,
        66,
        69,
        70,
        71,
        74,
        75,
        76,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        21,
        32,
        49,
        80
      ],
      "10": [
        16,
        17,
        21,
        30,
        32,
        35,
        49,
        64,
        70,
        80
      ],
      "20": [
        16,
        17,
        20,
        21,
        25,
        29,
        30,
        31,
        32,
        35,
        45,
        49,
        50,
        64,
        68,
        70,
        71,
        77,
        79,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        21,
        24,
        25,
        28,
        29,
        30,
        31,
        32,
        35,
        36,
        37,
        38,
        39,
        42,
        43,
        44,
        45,
        47,
        49,
        50,
        52,
        53,
        55,
        56,
        64,
        65,
        68,
        69,
        70,
        71,
        74,
        75,
        76,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        18,
        22,
        77,
        80
      ],
      "10": [
        16,
        18,
        22,
        23,
        50,
        54,
        61,
        63,
        77,
        80
      ],
      "20": [
        16,
        18,
        19,
        22,
        23,
        25,
        29,
        34,
        35,
        46,
        50,
        53,
        54,
        56,
        61,
        62,
        63,
        77,
        78,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        22,
        23,
        24,
        25,
        29,
        32,
        34,
        35,
        37,
        38,
        39,
        40,
        41,
        43,
        45,
        46,
        47,
        49,
        50,
        51,
        52,
        53,
        54,
        56,
        61,
        62,
        63,
        65,
        68,
        69,
        70,
        71,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        19,
        27,
        28,
        80
      ],
      "10": [
        16,
        17,
        19,
        27,
        28,
        30,
        42,
        53,
        66,
        80
      ],
      "20": [
        16,
        17,
        19,
        22,
        26,
        27,
        28,
        30,
        35,
        39,
        42,
        47,
        48,
        53,
        58,
        62,
        66,
        69,
        78,
        80
      ],
      "40": [
        16,
        17,
        19,
        22,
        24,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        35,
        37,
        38,
        39,
        42,
        43,
        47,
        48,
        49,
        53,
        54,
        56,
        58,
        59,
        60,
        62,
        63,
        66,
        67,
        69,
        71,
        73,
        75,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        24,
        55,
        65,
        80
      ],
      "10": [
        16,
        20,
        24,
        26,
        38,
        54,
        55,
        65,
        78,
        80
      ],
      "20": [
        16,
        20,
        24,
        26,
        28,
        35,
        38,
        48,
        49,
        52,
        54,
        55,
        60,
        65,
        67,
        74,
        75,
        77,
        78,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        22,
        24,
        25,
        26,
        28,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        44,
        48,
        49,
        52,
        54,
        55,
        58,
        59,
        60,
        61,
        62,
        65,
        66,
        67,
        69,
        71,
        72,
        73,
        74,
        75,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        19,
        44,
        73,
        80
      ],
      "10": [
        16,
        18,
        19,
        36,
        44,
        47,
        52,
        71,
        73,
        80
      ],
      "20": [
        16,
        18,
        19,
        20,
        23,
        29,
        31,
        34,
        36,
        41,
        44,
        47,
        52,
        55,
        60,
        71,
        73,
        74,
        79,
        80
      ],
      "40": [
        16,
        18,
        19,
        20,
        21,
        22,
        23,
        25,
        26,
        29,
        31,
        34,
        35,
        36,
        38,
        41,
        42,
        44,
        45,
        46,
        47,
        48,
        49,
        51,
        52,
        53,
        55,
        56,
        60,
        61,
        62,
        66,
        67,
        70,
        71,
        73,
        74,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        27,
        29,
        73,
        80
      ],
      "10": [
        16,
        27,
        29,
        38,
        51,
        62,
        65,
        66,
        73,
        80
      ],
      "20": [
        16,
        26,
        27,
        29,
        38,
        41,
        42,
        44,
        45,
        51,
        53,
        56,
        57,
        62,
        65,
        66,
        72,
        73,
        75,
        80
      ],
      "40": [
        16,
        17,
        20,
        24,
        25,
        26,
        27,
        29,
        30,
        34,
        35,
        36,
        38,
        39,
        41,
        42,
        44,
        45,
        47,
        48,
        51,
        52,
        53,
        56,
        57,
        59,
        61,
        62,
        65,
        66,
        67,
        69,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        44,
        46,
        77,
        80
      ],
      "10": [
        16,
        30,
        44,
        45,
        46,
        61,
        75,
        76,
        77,
        80
      ],
      "20": [
        16,
        18,
        19,
        24,
        25,
        26,
        27,
        30,
        36,
        42,
        44,
        45,
        46,
        55,
        59,
        61,
        75,
        76,
        77,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        23,
        24,
        25,
        26,
        27,
        29,
        30,
        31,
        33,
        35,
        36,
        42,
        44,
        45,
        46,
        48,
        50,
        51,
        53,
        55,
        57,
        59,
        61,
        62,
        64,
        65,
        66,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        27,
        33,
        34,
        80
      ],
      "10": [
        16,
        22,
        27,
        28,
        33,
        34,
        38,
        41,
        73,
        80
      ],
      "20": [
        16,
        18,
        21,
        22,
        27,
        28,
        29,
        33,
        34,
        38,
        41,
        43,
        45,
        48,
        51,
        53,
        67,
        73,
        78,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        21,
        22,
        23,
        26,
        27,
        28,
        29,
        31,
        33,
        34,
        37,
        38,
        41,
        43,
        44,
        45,
        46,
        48,
        50,
        51,
        52,
        53,
        54,
        55,
        57,
        62,
        63,
        64,
        65,
        67,
        70,
        73,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        22,
        64,
        76,
        80
      ],
      "10": [
        16,
        17,
        22,
        33,
        49,
        61,
        64,
        75,
        76,
        80
      ],
      "20": [
        16,
        17,
        19,
        20,
        21,
        22,
        33,
        35,
        38,
        44,
        49,
        53,
        61,
        64,
        65,
        67,
        75,
        76,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        27,
        28,
        32,
        33,
        35,
        37,
        38,
        40,
        42,
        44,
        48,
        49,
        50,
        52,
        53,
        54,
        56,
        57,
        58,
        59,
        61,
        64,
        65,
        67,
        69,
        70,
        71,
        75,
        76,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        36,
        39,
        57,
        80
      ],
      "10": [
        16,
        34,
        36,
        39,
        46,
        57,
        58,
        67,
        73,
        80
      ],
      "20": [
        16,
        18,
        20,
        22,
        26,
        34,
        36,
        39,
        46,
        51,
        52,
        57,
        58,
        65,
        67,
        70,
        73,
        77,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        22,
        24,
        26,
        30,
        32,
        33,
        34,
        36,
        37,
        39,
        42,
        43,
        44,
        46,
        48,
        50,
        51,
        52,
        54,
        57,
        58,
        59,
        62,
        63,
        64,
        65,
        66,
        67,
        70,
        73,
        74,
        75,
        76,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        22,
        23,
        32,
        80
      ],
      "10": [
        16,
        22,
        23,
        32,
        42,
        48,
        54,
        56,
        61,
        80
      ],
      "20": [
        16,
        17,
        21,
        22,
        23,
        26,
        27,
        32,
        42,
        48,
        49,
        54,
        56,
        59,
        61,
        70,
        72,
        74,
        79,
        80
      ],
      "40": [
        16,
        17,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        32,
        33,
        34,
        35,
        38,
        42,
        44,
        48,
        49,
        51,
        52,
        53,
        54,
        56,
        59,
        60,
        61,
        64,
        66,
        67,
        68,
        70,
        71,
        72,
        73,
        74,
        75,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        42,
        72,
        73,
        80
      ],
      "10": [
        16,
        19,
        24,
        38,
        40,
        42,
        72,
        73,
        76,
        80
      ],
      "20": [
        16,
        19,
        24,
        31,
        33,
        38,
        40,
        42,
        45,
        46,
        50,
        51,
        52,
        57,
        58,
        69,
        72,
        73,
        76,
        80
      ],
      "40": [
        16,
        17,
        19,
        22,
        24,
        26,
        27,
        31,
        32,
        33,
        36,
        38,
        40,
        41,
        42,
        44,
        45,
        46,
        49,
        50,
        51,
        52,
        54,
        55,
        57,
        58,
        60,
        62,
        65,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        18,
        29,
        42,
        80
      ],
      "10": [
        16,
        18,
        21,
        22,
        29,
        42,
        62,
        70,
        74,
        80
      ],
      "20": [
        16,
        17,
        18,
        21,
        22,
        25,
        28,
        29,
        30,
        36,
        42,
        46,
        53,
        57,
        58,
        61,
        62,
        70,
        74,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        21,
        22,
        24,
        25,
        27,
        28,
        29,
        30,
        33,
        35,
        36,
        37,
        38,
        40,
        41,
        42,
        46,
        47,
        50,
        51,
        53,
        54,
        57,
        58,
        61,
        62,
        69,
        70,
        72,
        73,
        74,
        75,
        76,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        34,
        49,
        54,
        80
      ],
      "10": [
        16,
        18,
        34,
        35,
        49,
        54,
        69,
        71,
        79,
        80
      ],
      "20": [
        16,
        18,
        24,
        25,
        28,
        33,
        34,
        35,
        37,
        39,
        45,
        48,
        49,
        50,
        54,
        55,
        69,
        71,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        22,
        23,
        24,
        25,
        27,
        28,
        32,
        33,
        34,
        35,
        36,
        37,
        39,
        41,
        42,
        43,
        45,
        48,
        49,
        50,
        54,
        55,
        56,
        58,
        61,
        65,
        66,
        68,
        69,
        71,
        72,
        73,
        75,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        20,
        33,
        62,
        80
      ],
      "10": [
        16,
        20,
        27,
        33,
        41,
        59,
        61,
        62,
        64,
        80
      ],
      "20": [
        16,
        20,
        22,
        24,
        27,
        29,
        31,
        33,
        35,
        40,
        41,
        46,
        47,
        56,
        59,
        61,
        62,
        64,
        75,
        80
      ],
      "40": [
        16,
        19,
        20,
        22,
        24,
        27,
        29,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        40,
        41,
        42,
        44,
        46,
        47,
        49,
        50,
        51,
        53,
        56,
        58,
        59,
        61,
        62,
        64,
        66,
        67,
        70,
        72,
        74,
        75,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        23,
        52,
        69,
        80
      ],
      "10": [
        16,
        18,
        23,
        50,
        52,
        63,
        65,
        69,
        75,
        80
      ],
      "20": [
        16,
        18,
        22,
        23,
        36,
        37,
        42,
        43,
        47,
        50,
        52,
        55,
        63,
        65,
        66,
        69,
        73,
        75,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        22,
        23,
        25,
        32,
        34,
        35,
        36,
        37,
        42,
        43,
        44,
        45,
        46,
        47,
        49,
        50,
        52,
        54,
        55,
        57,
        58,
        60,
        61,
        62,
        63,
        65,
        66,
        67,
        68,
        69,
        70,
        72,
        73,
        75,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        33,
        66,
        75,
        80
      ],
      "10": [
        16,
        27,
        33,
        40,
        64,
        66,
        67,
        69,
        75,
        80
      ],
      "20": [
        16,
        19,
        22,
        26,
        27,
        33,
        34,
        40,
        48,
        49,
        50,
        57,
        64,
        66,
        67,
        69,
        75,
        78,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        26,
        27,
        33,
        34,
        37,
        38,
        39,
        40,
        41,
        45,
        47,
        48,
        49,
        50,
        56,
        57,
        59,
        60,
        61,
        64,
        65,
        66,
        67,
        69,
        72,
        73,
        75,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        21,
        56,
        62,
        80
      ],
      "10": [
        16,
        21,
        33,
        42,
        51,
        55,
        56,
        62,
        64,
        80
      ],
      "20": [
        16,
        17,
        18,
        20,
        21,
        24,
        33,
        42,
        43,
        50,
        51,
        55,
        56,
        60,
        62,
        64,
        71,
        75,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        21,
        24,
        28,
        29,
        31,
        32,
        33,
        36,
        37,
        41,
        42,
        43,
        44,
        45,
        47,
        49,
        50,
        51,
        52,
        53,
        55,
        56,
        57,
        60,
        62,
        64,
        65,
        66,
        69,
        70,
        71,
        72,
        73,
        75,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        23,
        29,
        64,
        80
      ],
      "10": [
        16,
        23,
        25,
        29,
        33,
        55,
        56,
        64,
        72,
        80
      ],
      "20": [
        16,
        21,
        23,
        25,
        29,
        30,
        33,
        37,
        42,
        48,
        53,
        55,
        56,
        59,
        64,
        72,
        74,
        77,
        79,
        80
      ],
      "40": [
        16,
        19,
        20,
        21,
        23,
        24,
        25,
        26,
        28,
        29,
        30,
        31,
        33,
        36,
        37,
        41,
        42,
        43,
        46,
        48,
        50,
        52,
        53,
        55,
        56,
        58,
        59,
        62,
        63,
        64,
        66,
        68,
        69,
        72,
        74,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        22,
        48,
        56,
        80
      ],
      "10": [
        16,
        18,
        22,
        32,
        48,
        55,
        56,
        61,
        65,
        80
      ],
      "20": [
        16,
        18,
        22,
        30,
        32,
        35,
        38,
        40,
        42,
        48,
        49,
        55,
        56,
        58,
        61,
        65,
        74,
        77,
        78,
        80
      ],
      "40": [
        16,
        18,
        19,
        22,
        30,
        31,
        32,
        33,
        34,
        35,
        38,
        39,
        40,
        42,
        43,
        45,
        47,
        48,
        49,
        51,
        52,
        53,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        63,
        65,
        66,
        69,
        70,
        71,
        74,
        75,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        64,
        69,
        78,
        80
      ],
      "10": [
        16,
        17,
        18,
        21,
        31,
        64,
        69,
        71,
        78,
        80
      ],
      "20": [
        16,
        17,
        18,
        21,
        29,
        31,
        33,
        34,
        37,
        42,
        52,
        58,
        62,
        64,
        67,
        69,
        71,
        78,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        20,
        21,
        23,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        42,
        45,
        48,
        49,
        50,
        52,
        54,
        55,
        57,
        58,
        62,
        64,
        67,
        68,
        69,
        71,
        72,
        73,
        74,
        75,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        20,
        41,
        56,
        80
      ],
      "10": [
        16,
        20,
        41,
        50,
        52,
        56,
        62,
        71,
        78,
        80
      ],
      "20": [
        16,
        20,
        21,
        24,
        27,
        32,
        35,
        36,
        37,
        41,
        50,
        51,
        52,
        56,
        61,
        62,
        71,
        75,
        78,
        80
      ],
      "40": [
        16,
        18,
        19,
        20,
        21,
        22,
        24,
        25,
        26,
        27,
        31,
        32,
        33,
        35,
        36,
        37,
        41,
        42,
        43,
        45,
        50,
        51,
        52,
        54,
        56,
        57,
        59,
        61,
        62,
        63,
        64,
        68,
        69,
        70,
        71,
        72,
        74,
        75,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        37,
        48,
        60,
        80
      ],
      "10": [
        16,
        18,
        20,
        37,
        42,
        48,
        53,
        60,
        78,
        80
      ],
      "20": [
        16,
        18,
        20,
        24,
        25,
        35,
        37,
        41,
        42,
        48,
        53,
        54,
        58,
        60,
        63,
        73,
        75,
        77,
        78,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        20,
        22,
        24,
        25,
        26,
        27,
        32,
        34,
        35,
        36,
        37,
        40,
        41,
        42,
        48,
        49,
        53,
        54,
        55,
        56,
        58,
        59,
        60,
        62,
        63,
        66,
        68,
        69,
        72,
        73,
        75,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        39,
        42,
        71,
        80
      ],
      "10": [
        16,
        23,
        24,
        27,
        39,
        42,
        50,
        65,
        71,
        80
      ],
      "20": [
        16,
        23,
        24,
        27,
        36,
        37,
        39,
        42,
        44,
        48,
        50,
        55,
        57,
        58,
        65,
        71,
        77,
        78,
        79,
        80
      ],
      "40": [
        16,
        18,
        19,
        21,
        22,
        23,
        24,
        27,
        30,
        32,
        33,
        34,
        36,
        37,
        39,
        40,
        42,
        43,
        44,
        48,
        50,
        51,
        53,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        65,
        69,
        71,
        73,
        74,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        46,
        49,
        75,
        80
      ],
      "10": [
        16,
        20,
        46,
        47,
        49,
        58,
        59,
        73,
        75,
        80
      ],
      "20": [
        16,
        20,
        26,
        30,
        32,
        35,
        37,
        41,
        46,
        47,
        49,
        51,
        56,
        58,
        59,
        66,
        67,
        73,
        75,
        80
      ],
      "40": [
        16,
        17,
        20,
        21,
        24,
        26,
        27,
        28,
        30,
        31,
        32,
        33,
        35,
        37,
        39,
        41,
        42,
        46,
        47,
        48,
        49,
        51,
        52,
        53,
        54,
        56,
        58,
        59,
        61,
        66,
        67,
        68,
        71,
        72,
        73,
        74,
        75,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        21,
        32,
        77,
        80
      ],
      "10": [
        16,
        17,
        21,
        23,
        32,
        37,
        56,
        76,
        77,
        80
      ],
      "20": [
        16,
        17,
        21,
        23,
        24,
        28,
        32,
        33,
        37,
        40,
        41,
        42,
        51,
        56,
        57,
        61,
        68,
        76,
        77,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        21,
        23,
        24,
        25,
        28,
        29,
        30,
        32,
        33,
        34,
        35,
        36,
        37,
        40,
        41,
        42,
        46,
        47,
        50,
        51,
        52,
        54,
        55,
        56,
        57,
        58,
        59,
        61,
        62,
        67,
        68,
        69,
        75,
        76,
        77,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        28,
        36,
        61,
        80
      ],
      "10": [
        16,
        28,
        33,
        36,
        50,
        57,
        58,
        61,
        79,
        80
      ],
      "20": [
        16,
        18,
        19,
        22,
        24,
        27,
        28,
        33,
        36,
        47,
        50,
        57,
        58,
        61,
        63,
        65,
        73,
        74,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        21,
        22,
        23,
        24,
        26,
        27,
        28,
        29,
        33,
        34,
        36,
        40,
        45,
        47,
        48,
        50,
        52,
        53,
        54,
        57,
        58,
        59,
        61,
        63,
        64,
        65,
        67,
        68,
        69,
        71,
        72,
        73,
        74,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        17,
        18,
        77,
        80
      ],
      "10": [
        16,
        17,
        18,
        23,
        47,
        51,
        63,
        65,
        77,
        80
      ],
      "20": [
        16,
        17,
        18,
        23,
        28,
        42,
        44,
        47,
        51,
        53,
        60,
        63,
        65,
        66,
        69,
        70,
        72,
        76,
        77,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        22,
        23,
        28,
        30,
        32,
        33,
        34,
        35,
        36,
        37,
        39,
        42,
        44,
        45,
        46,
        47,
        48,
        51,
        53,
        54,
        56,
        57,
        60,
        61,
        62,
        63,
        65,
        66,
        69,
        70,
        72,
        74,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        18,
        46,
        53,
        80
      ],
      "10": [
        16,
        18,
        26,
        27,
        29,
        46,
        53,
        57,
        77,
        80
      ],
      "20": [
        16,
        18,
        23,
        26,
        27,
        29,
        38,
        42,
        44,
        46,
        47,
        53,
        54,
        57,
        58,
        66,
        72,
        73,
        77,
        80
      ],
      "40": [
        16,
        18,
        20,
        23,
        24,
        26,
        27,
        28,
        29,
        30,
        33,
        36,
        37,
        38,
        40,
        41,
        42,
        44,
        46,
        47,
        48,
        50,
        53,
        54,
        56,
        57,
        58,
        61,
        63,
        65,
        66,
        68,
        69,
        70,
        72,
        73,
        74,
        75,
        77,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        37,
        64,
        78,
        80
      ],
      "10": [
        16,
        28,
        34,
        37,
        43,
        46,
        51,
        64,
        78,
        80
      ],
      "20": [
        16,
        21,
        24,
        28,
        29,
        34,
        37,
        38,
        39,
        43,
        45,
        46,
        51,
        53,
        59,
        64,
        67,
        75,
        78,
        80
      ],
      "40": [
        16,
        17,
        19,
        21,
        22,
        24,
        27,
        28,
        29,
        30,
        33,
        34,
        35,
        37,
        38,
        39,
        40,
        42,
        43,
        45,
        46,
        49,
        50,
        51,
        53,
        54,
        55,
        56,
        59,
        64,
        66,
        67,
        70,
        72,
        74,
        75,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        38,
        67,
        68,
        80
      ],
      "10": [
        16,
        17,
        23,
        38,
        47,
        67,
        68,
        75,
        78,
        80
      ],
      "20": [
        16,
        17,
        19,
        23,
        24,
        38,
        40,
        41,
        45,
        47,
        50,
        62,
        67,
        68,
        70,
        73,
        74,
        75,
        78,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        27,
        29,
        30,
        34,
        35,
        38,
        39,
        40,
        41,
        42,
        43,
        45,
        46,
        47,
        50,
        51,
        56,
        57,
        59,
        60,
        62,
        67,
        68,
        69,
        70,
        73,
        74,
        75,
        76,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        22,
        65,
        77,
        80
      ],
      "10": [
        16,
        22,
        26,
        29,
        33,
        51,
        60,
        65,
        77,
        80
      ],
      "20": [
        16,
        17,
        18,
        22,
        26,
        29,
        32,
        33,
        40,
        41,
        43,
        50,
        51,
        60,
        62,
        65,
        74,
        77,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        21,
        22,
        26,
        27,
        28,
        29,
        32,
        33,
        36,
        40,
        41,
        43,
        46,
        50,
        51,
        53,
        55,
        56,
        58,
        59,
        60,
        62,
        64,
        65,
        66,
        68,
        69,
        71,
        72,
        73,
        74,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        21,
        29,
        47,
        80
      ],
      "10": [
        16,
        21,
        27,
        28,
        29,
        47,
        54,
        64,
        70,
        80
      ],
      "20": [
        16,
        21,
        23,
        27,
        28,
        29,
        31,
        38,
        44,
        47,
        51,
        54,
        56,
        59,
        64,
        67,
        70,
        71,
        77,
        80
      ],
      "40": [
        16,
        21,
        23,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        35,
        36,
        37,
        38,
        39,
        40,
        44,
        45,
        47,
        49,
        50,
        51,
        54,
        56,
        57,
        59,
        64,
        65,
        66,
        67,
        68,
        70,
        71,
        72,
        73,
        76,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        32,
        38,
        75,
        80
      ],
      "10": [
        16,
        32,
        33,
        38,
        53,
        75,
        76,
        77,
        78,
        80
      ],
      "20": [
        16,
        17,
        22,
        24,
        32,
        33,
        38,
        40,
        44,
        47,
        53,
        57,
        64,
        73,
        75,
        76,
        77,
        78,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        28,
        30,
        32,
        33,
        38,
        40,
        44,
        47,
        48,
        49,
        50,
        51,
        53,
        54,
        57,
        58,
        59,
        64,
        65,
        68,
        69,
        70,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        36,
        44,
        69,
        80
      ],
      "10": [
        16,
        19,
        30,
        36,
        42,
        44,
        60,
        69,
        75,
        80
      ],
      "20": [
        16,
        19,
        26,
        30,
        32,
        36,
        42,
        44,
        46,
        48,
        54,
        58,
        60,
        66,
        67,
        69,
        71,
        74,
        75,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        23,
        26,
        27,
        28,
        30,
        31,
        32,
        34,
        36,
        38,
        39,
        40,
        42,
        44,
        46,
        48,
        49,
        50,
        52,
        53,
        54,
        55,
        56,
        58,
        60,
        61,
        63,
        66,
        67,
        68,
        69,
        71,
        74,
        75,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        25,
        26,
        58,
        80
      ],
      "10": [
        16,
        19,
        25,
        26,
        32,
        33,
        58,
        69,
        73,
        80
      ],
      "20": [
        16,
        19,
        25,
        26,
        32,
        33,
        37,
        50,
        53,
        58,
        62,
        63,
        68,
        69,
        70,
        73,
        75,
        76,
        79,
        80
      ],
      "40": [
        16,
        19,
        21,
        22,
        25,
        26,
        29,
        32,
        33,
        35,
        36,
        37,
        38,
        39,
        42,
        44,
        45,
        46,
        49,
        50,
        51,
        53,
        54,
        55,
        58,
        62,
        63,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        73,
        75,
        76,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        19,
        52,
        79,
        80
      ],
      "10": [
        16,
        19,
        37,
        42,
        52,
        56,
        58,
        77,
        79,
        80
      ],
      "20": [
        16,
        19,
        23,
        25,
        26,
        27,
        37,
        38,
        39,
        42,
        48,
        52,
        56,
        58,
        64,
        69,
        75,
        77,
        79,
        80
      ],
      "40": [
        16,
        19,
        20,
        23,
        25,
        26,
        27,
        28,
        29,
        31,
        36,
        37,
        38,
        39,
        40,
        42,
        44,
        46,
        48,
        50,
        51,
        52,
        53,
        55,
        56,
        57,
        58,
        61,
        62,
        64,
        65,
        66,
        67,
        69,
        70,
        75,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        18,
        26,
        76,
        80
      ],
      "10": [
        16,
        18,
        26,
        33,
        51,
        61,
        71,
        75,
        76,
        80
      ],
      "20": [
        16,
        18,
        23,
        26,
        33,
        37,
        38,
        40,
        41,
        50,
        51,
        52,
        56,
        57,
        61,
        71,
        72,
        75,
        76,
        80
      ],
      "40": [
        16,
        18,
        20,
        21,
        23,
        24,
        26,
        29,
        30,
        32,
        33,
        35,
        36,
        37,
        38,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        50,
        51,
        52,
        54,
        56,
        57,
        59,
        60,
        61,
        63,
        70,
        71,
        72,
        75,
        76,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        26,
        31,
        40,
        80
      ],
      "10": [
        16,
        26,
        31,
        36,
        40,
        44,
        56,
        69,
        79,
        80
      ],
      "20": [
        16,
        17,
        23,
        26,
        31,
        32,
        36,
        40,
        44,
        51,
        53,
        55,
        56,
        60,
        61,
        66,
        69,
        76,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        21,
        22,
        23,
        26,
        28,
        29,
        31,
        32,
        36,
        39,
        40,
        44,
        46,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        58,
        59,
        60,
        61,
        64,
        66,
        69,
        70,
        72,
        74,
        76,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        27,
        28,
        34,
        80
      ],
      "10": [
        16,
        26,
        27,
        28,
        30,
        34,
        59,
        63,
        64,
        80
      ],
      "20": [
        16,
        19,
        26,
        27,
        28,
        30,
        34,
        38,
        45,
        48,
        54,
        56,
        57,
        59,
        63,
        64,
        70,
        72,
        74,
        80
      ],
      "40": [
        16,
        19,
        22,
        23,
        25,
        26,
        27,
        28,
        29,
        30,
        32,
        34,
        38,
        39,
        41,
        42,
        43,
        45,
        46,
        48,
        52,
        53,
        54,
        55,
        56,
        57,
        59,
        61,
        62,
        63,
        64,
        65,
        69,
        70,
        72,
        74,
        76,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        54,
        72,
        75,
        80
      ],
      "10": [
        16,
        28,
        31,
        32,
        51,
        54,
        65,
        72,
        75,
        80
      ],
      "20": [
        16,
        24,
        27,
        28,
        31,
        32,
        38,
        44,
        51,
        54,
        56,
        57,
        63,
        65,
        70,
        72,
        73,
        75,
        76,
        80
      ],
      "40": [
        16,
        17,
        20,
        21,
        22,
        24,
        25,
        26,
        27,
        28,
        29,
        31,
        32,
        33,
        36,
        38,
        40,
        44,
        45,
        46,
        47,
        51,
        52,
        54,
        55,
        56,
        57,
        58,
        63,
        64,
        65,
        66,
        69,
        70,
        72,
        73,
        75,
        76,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        25,
        49,
        70,
        80
      ],
      "10": [
        16,
        20,
        24,
        25,
        42,
        49,
        68,
        70,
        79,
        80
      ],
      "20": [
        16,
        20,
        24,
        25,
        26,
        29,
        35,
        36,
        42,
        49,
        51,
        53,
        63,
        67,
        68,
        69,
        70,
        73,
        79,
        80
      ],
      "40": [
        16,
        18,
        19,
        20,
        21,
        22,
        24,
        25,
        26,
        27,
        28,
        29,
        35,
        36,
        39,
        40,
        42,
        43,
        45,
        48,
        49,
        51,
        53,
        54,
        56,
        60,
        61,
        63,
        64,
        66,
        67,
        68,
        69,
        70,
        73,
        74,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        55,
        65,
        69,
        80
      ],
      "10": [
        16,
        26,
        35,
        39,
        55,
        65,
        67,
        69,
        77,
        80
      ],
      "20": [
        16,
        26,
        27,
        28,
        30,
        32,
        35,
        39,
        47,
        51,
        53,
        54,
        55,
        58,
        65,
        67,
        69,
        76,
        77,
        80
      ],
      "40": [
        16,
        17,
        20,
        21,
        26,
        27,
        28,
        29,
        30,
        32,
        34,
        35,
        37,
        38,
        39,
        41,
        42,
        45,
        47,
        48,
        49,
        50,
        51,
        53,
        54,
        55,
        58,
        61,
        64,
        65,
        66,
        67,
        69,
        72,
        74,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        30,
        50,
        72,
        80
      ],
      "10": [
        16,
        30,
        34,
        36,
        45,
        50,
        58,
        71,
        72,
        80
      ],
      "20": [
        16,
        21,
        30,
        34,
        36,
        39,
        42,
        43,
        45,
        49,
        50,
        57,
        58,
        69,
        71,
        72,
        73,
        74,
        78,
        80
      ],
      "40": [
        16,
        17,
        18,
        21,
        25,
        26,
        28,
        29,
        30,
        33,
        34,
        35,
        36,
        39,
        42,
        43,
        44,
        45,
        46,
        47,
        49,
        50,
        53,
        54,
        57,
        58,
        59,
        60,
        61,
        63,
        66,
        67,
        69,
        71,
        72,
        73,
        74,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        56,
        59,
        69,
        80
      ],
      "10": [
        16,
        23,
        25,
        38,
        56,
        59,
        65,
        69,
        74,
        80
      ],
      "20": [
        16,
        20,
        23,
        25,
        27,
        31,
        38,
        41,
        42,
        46,
        55,
        56,
        57,
        59,
        63,
        65,
        69,
        73,
        74,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        31,
        34,
        37,
        38,
        39,
        41,
        42,
        44,
        46,
        55,
        56,
        57,
        59,
        61,
        63,
        64,
        65,
        66,
        67,
        69,
        70,
        72,
        73,
        74,
        75,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        47,
        62,
        78,
        80
      ],
      "10": [
        16,
        32,
        35,
        47,
        55,
        61,
        62,
        78,
        79,
        80
      ],
      "20": [
        16,
        18,
        22,
        23,
        26,
        32,
        33,
        35,
        44,
        45,
        47,
        55,
        61,
        62,
        67,
        72,
        76,
        78,
        79,
        80
      ],
      "40": [
        16,
        18,
        20,
        22,
        23,
        24,
        26,
        27,
        29,
        32,
        33,
        34,
        35,
        37,
        42,
        44,
        45,
        47,
        49,
        52,
        53,
        54,
        55,
        56,
        59,
        60,
        61,
        62,
        63,
        64,
        67,
        68,
        69,
        72,
        75,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        21,
        31,
        71,
        80
      ],
      "10": [
        16,
        21,
        30,
        31,
        33,
        46,
        51,
        62,
        71,
        80
      ],
      "20": [
        16,
        21,
        30,
        31,
        32,
        33,
        34,
        35,
        42,
        45,
        46,
        50,
        51,
        54,
        62,
        67,
        68,
        71,
        77,
        80
      ],
      "40": [
        16,
        18,
        20,
        21,
        23,
        24,
        26,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        41,
        42,
        44,
        45,
        46,
        49,
        50,
        51,
        54,
        56,
        57,
        58,
        60,
        62,
        63,
        65,
        66,
        67,
        68,
        71,
        73,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        23,
        35,
        45,
        80
      ],
      "10": [
        16,
        17,
        23,
        29,
        35,
        36,
        45,
        57,
        61,
        80
      ],
      "20": [
        16,
        17,
        23,
        29,
        31,
        32,
        33,
        35,
        36,
        38,
        41,
        45,
        48,
        57,
        59,
        61,
        62,
        65,
        68,
        80
      ],
      "40": [
        16,
        17,
        20,
        21,
        23,
        24,
        27,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        38,
        41,
        42,
        45,
        47,
        48,
        51,
        53,
        55,
        56,
        57,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        67,
        68,
        70,
        74,
        76,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        40,
        58,
        63,
        80
      ],
      "10": [
        16,
        25,
        40,
        44,
        53,
        58,
        63,
        70,
        74,
        80
      ],
      "20": [
        16,
        25,
        26,
        29,
        30,
        32,
        36,
        40,
        44,
        52,
        53,
        55,
        58,
        62,
        63,
        66,
        70,
        74,
        77,
        80
      ],
      "40": [
        16,
        17,
        18,
        22,
        23,
        24,
        25,
        26,
        29,
        30,
        32,
        34,
        35,
        36,
        37,
        40,
        41,
        42,
        44,
        45,
        47,
        49,
        52,
        53,
        55,
        56,
        58,
        60,
        62,
        63,
        65,
        66,
        67,
        69,
        70,
        72,
        74,
        75,
        77,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        30,
        45,
        69,
        80
      ],
      "10": [
        16,
        22,
        27,
        30,
        32,
        45,
        59,
        68,
        69,
        80
      ],
      "20": [
        16,
        22,
        23,
        26,
        27,
        30,
        32,
        37,
        41,
        42,
        45,
        46,
        57,
        59,
        63,
        67,
        68,
        69,
        75,
        80
      ],
      "40": [
        16,
        19,
        20,
        22,
        23,
        26,
        27,
        28,
        30,
        32,
        33,
        35,
        36,
        37,
        38,
        41,
        42,
        44,
        45,
        46,
        47,
        50,
        51,
        52,
        53,
        54,
        56,
        57,
        59,
        62,
        63,
        64,
        66,
        67,
        68,
        69,
        71,
        75,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        28,
        58,
        69,
        80
      ],
      "10": [
        16,
        19,
        28,
        37,
        54,
        58,
        68,
        69,
        76,
        80
      ],
      "20": [
        16,
        19,
        28,
        31,
        33,
        37,
        41,
        49,
        54,
        58,
        64,
        65,
        66,
        68,
        69,
        71,
        72,
        76,
        79,
        80
      ],
      "40": [
        16,
        18,
        19,
        22,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        33,
        34,
        35,
        37,
        38,
        39,
        41,
        42,
        43,
        48,
        49,
        52,
        53,
        54,
        57,
        58,
        60,
        64,
        65,
        66,
        68,
        69,
        71,
        72,
        73,
        76,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        32,
        41,
        42,
        80
      ],
      "10": [
        16,
        24,
        30,
        32,
        41,
        42,
        59,
        68,
        76,
        80
      ],
      "20": [
        16,
        19,
        24,
        30,
        32,
        33,
        41,
        42,
        51,
        52,
        56,
        57,
        59,
        65,
        68,
        72,
        76,
        77,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        22,
        24,
        25,
        26,
        27,
        30,
        32,
        33,
        34,
        37,
        40,
        41,
        42,
        44,
        51,
        52,
        54,
        56,
        57,
        58,
        59,
        60,
        62,
        64,
        65,
        66,
        67,
        68,
        70,
        72,
        74,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        48,
        63,
        76,
        80
      ],
      "10": [
        16,
        47,
        48,
        50,
        54,
        57,
        59,
        63,
        76,
        80
      ],
      "20": [
        16,
        22,
        29,
        31,
        32,
        36,
        47,
        48,
        49,
        50,
        53,
        54,
        55,
        57,
        59,
        61,
        63,
        76,
        78,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        22,
        25,
        27,
        28,
        29,
        31,
        32,
        34,
        36,
        40,
        42,
        45,
        46,
        47,
        48,
        49,
        50,
        53,
        54,
        55,
        57,
        59,
        61,
        62,
        63,
        64,
        68,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        32,
        47,
        62,
        80
      ],
      "10": [
        16,
        25,
        32,
        35,
        38,
        47,
        61,
        62,
        63,
        80
      ],
      "20": [
        16,
        17,
        20,
        24,
        25,
        28,
        29,
        32,
        35,
        38,
        43,
        46,
        47,
        53,
        57,
        61,
        62,
        63,
        66,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        21,
        24,
        25,
        26,
        28,
        29,
        30,
        32,
        34,
        35,
        36,
        38,
        42,
        43,
        44,
        46,
        47,
        48,
        49,
        52,
        53,
        55,
        56,
        57,
        58,
        61,
        62,
        63,
        66,
        67,
        68,
        69,
        72,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        23,
        42,
        70,
        80
      ],
      "10": [
        16,
        23,
        25,
        29,
        35,
        42,
        54,
        62,
        70,
        80
      ],
      "20": [
        16,
        18,
        23,
        25,
        29,
        30,
        35,
        42,
        47,
        50,
        54,
        58,
        60,
        62,
        64,
        70,
        71,
        74,
        78,
        80
      ],
      "40": [
        16,
        18,
        23,
        25,
        26,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        37,
        38,
        41,
        42,
        44,
        45,
        46,
        47,
        49,
        50,
        54,
        55,
        58,
        60,
        62,
        63,
        64,
        66,
        67,
        70,
        71,
        73,
        74,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        17,
        39,
        68,
        80
      ],
      "10": [
        16,
        17,
        18,
        36,
        39,
        53,
        59,
        68,
        71,
        80
      ],
      "20": [
        16,
        17,
        18,
        28,
        29,
        30,
        36,
        37,
        39,
        40,
        47,
        53,
        55,
        59,
        60,
        68,
        69,
        70,
        71,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        26,
        28,
        29,
        30,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        44,
        45,
        47,
        49,
        50,
        52,
        53,
        55,
        57,
        59,
        60,
        61,
        62,
        64,
        66,
        68,
        69,
        70,
        71,
        72,
        73,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        55,
        63,
        72,
        80
      ],
      "10": [
        16,
        31,
        33,
        38,
        48,
        50,
        55,
        63,
        72,
        80
      ],
      "20": [
        16,
        20,
        24,
        25,
        29,
        30,
        31,
        33,
        38,
        40,
        44,
        45,
        48,
        50,
        55,
        63,
        66,
        72,
        76,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        21,
        23,
        24,
        25,
        27,
        29,
        30,
        31,
        33,
        35,
        37,
        38,
        39,
        40,
        42,
        44,
        45,
        46,
        48,
        50,
        52,
        53,
        55,
        57,
        60,
        61,
        63,
        66,
        68,
        70,
        71,
        72,
        75,
        76,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        49,
        65,
        73,
        80
      ],
      "10": [
        16,
        20,
        28,
        32,
        36,
        49,
        62,
        65,
        73,
        80
      ],
      "20": [
        16,
        19,
        20,
        28,
        31,
        32,
        36,
        42,
        46,
        49,
        58,
        59,
        62,
        63,
        65,
        66,
        73,
        74,
        76,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        20,
        22,
        28,
        31,
        32,
        33,
        35,
        36,
        38,
        39,
        41,
        42,
        43,
        44,
        46,
        47,
        49,
        51,
        53,
        55,
        58,
        59,
        60,
        62,
        63,
        65,
        66,
        67,
        69,
        72,
        73,
        74,
        76,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        20,
        24,
        59,
        80
      ],
      "10": [
        16,
        20,
        24,
        33,
        34,
        36,
        59,
        77,
        79,
        80
      ],
      "20": [
        16,
        17,
        20,
        23,
        24,
        27,
        28,
        33,
        34,
        36,
        38,
        53,
        56,
        58,
        59,
        60,
        66,
        77,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        22,
        23,
        24,
        26,
        27,
        28,
        29,
        33,
        34,
        36,
        38,
        40,
        43,
        44,
        48,
        49,
        50,
        52,
        53,
        54,
        56,
        57,
        58,
        59,
        60,
        61,
        65,
        66,
        67,
        68,
        71,
        72,
        73,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        47,
        65,
        70,
        80
      ],
      "10": [
        16,
        17,
        24,
        29,
        36,
        47,
        49,
        65,
        70,
        80
      ],
      "20": [
        16,
        17,
        24,
        25,
        26,
        28,
        29,
        30,
        32,
        34,
        35,
        36,
        37,
        47,
        49,
        64,
        65,
        70,
        78,
        80
      ],
      "40": [
        16,
        17,
        20,
        21,
        22,
        24,
        25,
        26,
        28,
        29,
        30,
        31,
        32,
        34,
        35,
        36,
        37,
        39,
        40,
        42,
        47,
        48,
        49,
        51,
        52,
        53,
        54,
        57,
        59,
        62,
        63,
        64,
        65,
        66,
        70,
        71,
        72,
        73,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        71,
        75,
        79,
        80
      ],
      "10": [
        16,
        17,
        21,
        23,
        31,
        47,
        71,
        75,
        79,
        80
      ],
      "20": [
        16,
        17,
        19,
        21,
        23,
        30,
        31,
        35,
        36,
        43,
        47,
        49,
        60,
        67,
        71,
        72,
        74,
        75,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        21,
        22,
        23,
        26,
        27,
        28,
        30,
        31,
        33,
        34,
        35,
        36,
        37,
        39,
        40,
        41,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        55,
        60,
        62,
        63,
        67,
        68,
        70,
        71,
        72,
        74,
        75,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        42,
        63,
        76,
        80
      ],
      "10": [
        16,
        42,
        53,
        59,
        63,
        67,
        69,
        70,
        76,
        80
      ],
      "20": [
        16,
        19,
        21,
        32,
        35,
        42,
        48,
        50,
        53,
        59,
        61,
        63,
        64,
        65,
        67,
        69,
        70,
        73,
        76,
        80
      ],
      "40": [
        16,
        18,
        19,
        20,
        21,
        22,
        26,
        32,
        35,
        37,
        38,
        39,
        40,
        42,
        43,
        44,
        46,
        48,
        49,
        50,
        51,
        53,
        54,
        56,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        67,
        69,
        70,
        73,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        33,
        40,
        53,
        80
      ],
      "10": [
        16,
        30,
        33,
        34,
        40,
        48,
        52,
        53,
        68,
        80
      ],
      "20": [
        16,
        27,
        30,
        32,
        33,
        34,
        39,
        40,
        42,
        48,
        49,
        52,
        53,
        67,
        68,
        69,
        70,
        71,
        73,
        80
      ],
      "40": [
        16,
        21,
        22,
        23,
        27,
        30,
        31,
        32,
        33,
        34,
        36,
        38,
        39,
        40,
        41,
        42,
        43,
        48,
        49,
        50,
        52,
        53,
        54,
        56,
        59,
        60,
        61,
        64,
        66,
        67,
        68,
        69,
        70,
        71,
        73,
        74,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        33,
        41,
        56,
        80
      ],
      "10": [
        16,
        30,
        31,
        33,
        41,
        52,
        56,
        61,
        72,
        80
      ],
      "20": [
        16,
        18,
        23,
        28,
        30,
        31,
        33,
        38,
        40,
        41,
        46,
        47,
        48,
        52,
        54,
        56,
        60,
        61,
        72,
        80
      ],
      "40": [
        16,
        18,
        20,
        21,
        23,
        24,
        26,
        28,
        29,
        30,
        31,
        32,
        33,
        35,
        38,
        40,
        41,
        42,
        43,
        44,
        46,
        47,
        48,
        49,
        52,
        54,
        56,
        59,
        60,
        61,
        65,
        66,
        67,
        69,
        70,
        71,
        72,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        39,
        42,
        59,
        80
      ],
      "10": [
        16,
        25,
        28,
        35,
        36,
        39,
        42,
        47,
        59,
        80
      ],
      "20": [
        16,
        17,
        20,
        22,
        25,
        26,
        28,
        30,
        35,
        36,
        39,
        41,
        42,
        43,
        47,
        59,
        60,
        61,
        77,
        80
      ],
      "40": [
        16,
        17,
        20,
        22,
        23,
        24,
        25,
        26,
        28,
        29,
        30,
        33,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        45,
        46,
        47,
        48,
        50,
        52,
        58,
        59,
        60,
        61,
        62,
        64,
        65,
        66,
        67,
        69,
        76,
        77,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        28,
        35,
        49,
        80
      ],
      "10": [
        16,
        27,
        28,
        35,
        42,
        45,
        49,
        59,
        72,
        80
      ],
      "20": [
        16,
        21,
        22,
        24,
        25,
        27,
        28,
        29,
        31,
        35,
        42,
        45,
        49,
        55,
        59,
        64,
        72,
        76,
        78,
        80
      ],
      "40": [
        16,
        17,
        20,
        21,
        22,
        23,
        24,
        25,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        35,
        36,
        40,
        42,
        45,
        46,
        48,
        49,
        52,
        54,
        55,
        56,
        59,
        64,
        65,
        66,
        67,
        68,
        71,
        72,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        41,
        60,
        63,
        80
      ],
      "10": [
        16,
        21,
        26,
        41,
        60,
        63,
        64,
        67,
        72,
        80
      ],
      "20": [
        16,
        21,
        26,
        37,
        38,
        41,
        43,
        46,
        47,
        60,
        63,
        64,
        67,
        69,
        72,
        74,
        75,
        76,
        78,
        80
      ],
      "40": [
        16,
        19,
        21,
        24,
        25,
        26,
        27,
        28,
        33,
        34,
        36,
        37,
        38,
        41,
        43,
        44,
        46,
        47,
        49,
        50,
        56,
        57,
        58,
        60,
        62,
        63,
        64,
        66,
        67,
        68,
        69,
        71,
        72,
        73,
        74,
        75,
        76,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        22,
        27,
        68,
        80
      ],
      "10": [
        16,
        19,
        22,
        27,
        29,
        36,
        56,
        68,
        73,
        80
      ],
      "20": [
        16,
        19,
        22,
        24,
        26,
        27,
        28,
        29,
        36,
        38,
        39,
        44,
        51,
        56,
        65,
        68,
        71,
        73,
        78,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        22,
        23,
        24,
        26,
        27,
        28,
        29,
        32,
        34,
        35,
        36,
        38,
        39,
        42,
        43,
        44,
        48,
        49,
        50,
        51,
        52,
        54,
        55,
        56,
        62,
        63,
        64,
        65,
        66,
        68,
        71,
        73,
        75,
        76,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        23,
        42,
        72,
        80
      ],
      "10": [
        16,
        23,
        25,
        42,
        43,
        45,
        52,
        69,
        72,
        80
      ],
      "20": [
        16,
        17,
        23,
        25,
        34,
        42,
        43,
        44,
        45,
        46,
        47,
        51,
        52,
        58,
        63,
        69,
        71,
        72,
        79,
        80
      ],
      "40": [
        16,
        17,
        20,
        22,
        23,
        25,
        26,
        29,
        30,
        33,
        34,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        50,
        51,
        52,
        54,
        55,
        58,
        60,
        61,
        63,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        46,
        52,
        56,
        80
      ],
      "10": [
        16,
        19,
        21,
        29,
        46,
        52,
        54,
        56,
        58,
        80
      ],
      "20": [
        16,
        18,
        19,
        21,
        24,
        29,
        41,
        46,
        48,
        52,
        54,
        56,
        57,
        58,
        60,
        61,
        62,
        66,
        79,
        80
      ],
      "40": [
        16,
        18,
        19,
        21,
        22,
        23,
        24,
        28,
        29,
        30,
        32,
        33,
        34,
        35,
        39,
        41,
        43,
        45,
        46,
        48,
        50,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        60,
        61,
        62,
        64,
        65,
        66,
        67,
        68,
        71,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        63,
        72,
        79,
        80
      ],
      "10": [
        16,
        18,
        28,
        54,
        63,
        70,
        72,
        74,
        79,
        80
      ],
      "20": [
        16,
        17,
        18,
        22,
        26,
        28,
        43,
        45,
        46,
        54,
        57,
        63,
        65,
        69,
        70,
        72,
        74,
        75,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        22,
        23,
        25,
        26,
        28,
        29,
        31,
        36,
        37,
        40,
        41,
        43,
        45,
        46,
        49,
        50,
        51,
        54,
        55,
        57,
        58,
        62,
        63,
        64,
        65,
        66,
        67,
        69,
        70,
        71,
        72,
        74,
        75,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        25,
        35,
        49,
        80
      ],
      "10": [
        16,
        21,
        25,
        35,
        36,
        41,
        44,
        49,
        50,
        80
      ],
      "20": [
        16,
        21,
        25,
        33,
        35,
        36,
        38,
        41,
        43,
        44,
        45,
        48,
        49,
        50,
        55,
        59,
        64,
        67,
        78,
        80
      ],
      "40": [
        16,
        18,
        21,
        22,
        23,
        24,
        25,
        28,
        31,
        33,
        34,
        35,
        36,
        38,
        39,
        41,
        42,
        43,
        44,
        45,
        48,
        49,
        50,
        53,
        55,
        56,
        58,
        59,
        63,
        64,
        66,
        67,
        71,
        72,
        73,
        75,
        76,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        22,
        47,
        70,
        80
      ],
      "10": [
        16,
        22,
        25,
        27,
        38,
        40,
        47,
        66,
        70,
        80
      ],
      "20": [
        16,
        22,
        23,
        25,
        27,
        28,
        29,
        34,
        38,
        40,
        47,
        49,
        51,
        56,
        60,
        65,
        66,
        70,
        75,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        21,
        22,
        23,
        25,
        27,
        28,
        29,
        31,
        32,
        34,
        36,
        38,
        40,
        42,
        45,
        47,
        48,
        49,
        51,
        53,
        55,
        56,
        57,
        59,
        60,
        61,
        65,
        66,
        67,
        69,
        70,
        71,
        75,
        76,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        22,
        44,
        59,
        80
      ],
      "10": [
        16,
        18,
        22,
        36,
        38,
        44,
        59,
        61,
        74,
        80
      ],
      "20": [
        16,
        18,
        21,
        22,
        23,
        31,
        36,
        38,
        40,
        43,
        44,
        56,
        59,
        61,
        64,
        65,
        74,
        75,
        76,
        80
      ],
      "40": [
        16,
        18,
        20,
        21,
        22,
        23,
        27,
        28,
        29,
        30,
        31,
        34,
        35,
        36,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        52,
        53,
        54,
        56,
        59,
        61,
        64,
        65,
        66,
        70,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        33,
        50,
        53,
        80
      ],
      "10": [
        16,
        25,
        30,
        33,
        50,
        53,
        58,
        60,
        70,
        80
      ],
      "20": [
        16,
        17,
        24,
        25,
        30,
        32,
        33,
        34,
        36,
        50,
        51,
        53,
        58,
        60,
        62,
        65,
        70,
        74,
        78,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        21,
        24,
        25,
        26,
        30,
        32,
        33,
        34,
        36,
        37,
        39,
        40,
        42,
        44,
        45,
        48,
        50,
        51,
        52,
        53,
        54,
        56,
        57,
        58,
        60,
        62,
        64,
        65,
        68,
        70,
        74,
        75,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        36,
        40,
        78,
        80
      ],
      "10": [
        16,
        23,
        36,
        39,
        40,
        45,
        51,
        65,
        78,
        80
      ],
      "20": [
        16,
        18,
        19,
        21,
        23,
        36,
        39,
        40,
        44,
        45,
        48,
        50,
        51,
        60,
        65,
        74,
        75,
        76,
        78,
        80
      ],
      "40": [
        16,
        18,
        19,
        21,
        23,
        25,
        26,
        27,
        31,
        34,
        36,
        37,
        39,
        40,
        41,
        43,
        44,
        45,
        47,
        48,
        50,
        51,
        52,
        56,
        57,
        58,
        60,
        61,
        63,
        65,
        66,
        68,
        70,
        72,
        73,
        74,
        75,
        76,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        35,
        57,
        59,
        80
      ],
      "10": [
        16,
        19,
        31,
        33,
        35,
        45,
        57,
        59,
        73,
        80
      ],
      "20": [
        16,
        19,
        26,
        28,
        31,
        33,
        35,
        38,
        45,
        47,
        51,
        52,
        53,
        57,
        59,
        64,
        67,
        73,
        75,
        80
      ],
      "40": [
        16,
        18,
        19,
        20,
        21,
        23,
        26,
        27,
        28,
        29,
        30,
        31,
        33,
        35,
        38,
        44,
        45,
        46,
        47,
        49,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        59,
        60,
        61,
        64,
        65,
        67,
        71,
        73,
        74,
        75,
        76,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        32,
        48,
        55,
        80
      ],
      "10": [
        16,
        17,
        32,
        33,
        41,
        44,
        48,
        55,
        74,
        80
      ],
      "20": [
        16,
        17,
        32,
        33,
        38,
        39,
        41,
        44,
        48,
        53,
        54,
        55,
        58,
        59,
        66,
        68,
        71,
        74,
        75,
        80
      ],
      "40": [
        16,
        17,
        24,
        26,
        27,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        37,
        38,
        39,
        41,
        44,
        45,
        46,
        48,
        49,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        63,
        64,
        66,
        68,
        70,
        71,
        74,
        75,
        76,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        35,
        43,
        62,
        80
      ],
      "10": [
        16,
        22,
        33,
        35,
        38,
        42,
        43,
        62,
        79,
        80
      ],
      "20": [
        16,
        22,
        31,
        33,
        35,
        38,
        42,
        43,
        44,
        45,
        47,
        48,
        52,
        57,
        59,
        62,
        74,
        75,
        79,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        22,
        24,
        26,
        29,
        30,
        31,
        32,
        33,
        35,
        37,
        38,
        40,
        41,
        42,
        43,
        44,
        45,
        47,
        48,
        52,
        57,
        58,
        59,
        61,
        62,
        63,
        64,
        69,
        70,
        71,
        72,
        74,
        75,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        27,
        55,
        79,
        80
      ],
      "10": [
        16,
        26,
        27,
        41,
        55,
        56,
        61,
        67,
        79,
        80
      ],
      "20": [
        16,
        17,
        19,
        26,
        27,
        34,
        35,
        40,
        41,
        51,
        52,
        55,
        56,
        61,
        62,
        63,
        67,
        68,
        79,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        21,
        26,
        27,
        29,
        31,
        32,
        34,
        35,
        38,
        40,
        41,
        44,
        46,
        47,
        49,
        50,
        51,
        52,
        54,
        55,
        56,
        57,
        58,
        60,
        61,
        62,
        63,
        64,
        67,
        68,
        69,
        73,
        75,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        43,
        45,
        79,
        80
      ],
      "10": [
        16,
        23,
        27,
        33,
        43,
        45,
        75,
        76,
        79,
        80
      ],
      "20": [
        16,
        23,
        27,
        29,
        30,
        32,
        33,
        38,
        42,
        43,
        45,
        53,
        54,
        67,
        68,
        73,
        75,
        76,
        79,
        80
      ],
      "40": [
        16,
        18,
        19,
        20,
        23,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        37,
        38,
        41,
        42,
        43,
        44,
        45,
        47,
        51,
        53,
        54,
        55,
        58,
        60,
        61,
        62,
        63,
        67,
        68,
        71,
        73,
        74,
        75,
        76,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        46,
        49,
        66,
        80
      ],
      "10": [
        16,
        26,
        44,
        46,
        49,
        59,
        66,
        74,
        78,
        80
      ],
      "20": [
        16,
        18,
        21,
        22,
        26,
        34,
        38,
        44,
        45,
        46,
        49,
        51,
        59,
        66,
        68,
        72,
        74,
        75,
        78,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        21,
        22,
        23,
        26,
        28,
        29,
        30,
        33,
        34,
        35,
        36,
        38,
        39,
        42,
        43,
        44,
        45,
        46,
        49,
        51,
        53,
        56,
        59,
        62,
        63,
        65,
        66,
        68,
        69,
        72,
        73,
        74,
        75,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        45,
        57,
        60,
        80
      ],
      "10": [
        16,
        26,
        28,
        45,
        47,
        57,
        60,
        64,
        70,
        80
      ],
      "20": [
        16,
        26,
        28,
        38,
        43,
        45,
        46,
        47,
        55,
        56,
        57,
        59,
        60,
        64,
        69,
        70,
        75,
        76,
        78,
        80
      ],
      "40": [
        16,
        18,
        26,
        28,
        29,
        30,
        31,
        35,
        37,
        38,
        39,
        40,
        41,
        43,
        44,
        45,
        46,
        47,
        49,
        51,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        64,
        65,
        67,
        69,
        70,
        71,
        74,
        75,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        28,
        56,
        70,
        80
      ],
      "10": [
        16,
        26,
        28,
        39,
        40,
        51,
        56,
        61,
        70,
        80
      ],
      "20": [
        16,
        17,
        20,
        24,
        26,
        28,
        31,
        39,
        40,
        44,
        49,
        51,
        56,
        58,
        59,
        61,
        70,
        76,
        77,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        21,
        24,
        25,
        26,
        28,
        30,
        31,
        34,
        35,
        36,
        37,
        39,
        40,
        43,
        44,
        45,
        47,
        49,
        51,
        52,
        54,
        56,
        58,
        59,
        61,
        64,
        65,
        67,
        68,
        70,
        71,
        74,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        35,
        67,
        79,
        80
      ],
      "10": [
        16,
        29,
        35,
        44,
        52,
        54,
        56,
        67,
        79,
        80
      ],
      "20": [
        16,
        17,
        29,
        31,
        35,
        38,
        42,
        44,
        45,
        47,
        52,
        54,
        56,
        62,
        67,
        69,
        73,
        78,
        79,
        80
      ],
      "40": [
        16,
        17,
        20,
        21,
        22,
        25,
        27,
        29,
        30,
        31,
        33,
        34,
        35,
        36,
        38,
        41,
        42,
        44,
        45,
        47,
        49,
        50,
        51,
        52,
        53,
        54,
        56,
        57,
        59,
        62,
        63,
        67,
        69,
        70,
        71,
        73,
        76,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        22,
        26,
        52,
        80
      ],
      "10": [
        16,
        17,
        20,
        21,
        22,
        26,
        35,
        52,
        62,
        80
      ],
      "20": [
        16,
        17,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        31,
        35,
        52,
        53,
        62,
        67,
        70,
        75,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        30,
        31,
        35,
        36,
        38,
        40,
        42,
        44,
        46,
        50,
        51,
        52,
        53,
        54,
        56,
        57,
        58,
        60,
        61,
        62,
        65,
        67,
        68,
        70,
        71,
        75,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        41,
        46,
        71,
        80
      ],
      "10": [
        16,
        28,
        41,
        46,
        48,
        60,
        64,
        71,
        74,
        80
      ],
      "20": [
        16,
        19,
        21,
        28,
        29,
        41,
        42,
        44,
        46,
        48,
        53,
        60,
        64,
        67,
        68,
        70,
        71,
        74,
        76,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        21,
        24,
        25,
        26,
        28,
        29,
        30,
        31,
        32,
        35,
        37,
        38,
        39,
        41,
        42,
        44,
        45,
        46,
        48,
        53,
        54,
        58,
        59,
        60,
        64,
        65,
        67,
        68,
        69,
        70,
        71,
        73,
        74,
        75,
        76,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        34,
        55,
        60,
        80
      ],
      "10": [
        16,
        23,
        24,
        34,
        54,
        55,
        60,
        74,
        78,
        80
      ],
      "20": [
        16,
        17,
        23,
        24,
        29,
        31,
        34,
        35,
        37,
        41,
        44,
        54,
        55,
        60,
        66,
        68,
        74,
        78,
        79,
        80
      ],
      "40": [
        16,
        17,
        23,
        24,
        28,
        29,
        31,
        32,
        34,
        35,
        36,
        37,
        38,
        39,
        41,
        43,
        44,
        45,
        49,
        52,
        54,
        55,
        58,
        60,
        61,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        72,
        73,
        74,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        37,
        50,
        51,
        80
      ],
      "10": [
        16,
        21,
        37,
        38,
        40,
        43,
        50,
        51,
        76,
        80
      ],
      "20": [
        16,
        17,
        20,
        21,
        24,
        35,
        37,
        38,
        40,
        42,
        43,
        50,
        51,
        53,
        55,
        60,
        67,
        70,
        76,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24,
        29,
        31,
        32,
        35,
        37,
        38,
        39,
        40,
        42,
        43,
        44,
        45,
        46,
        48,
        50,
        51,
        53,
        54,
        55,
        58,
        59,
        60,
        64,
        65,
        66,
        67,
        70,
        72,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        36,
        52,
        60,
        80
      ],
      "10": [
        16,
        24,
        25,
        30,
        36,
        50,
        52,
        60,
        76,
        80
      ],
      "20": [
        16,
        20,
        22,
        24,
        25,
        27,
        30,
        36,
        41,
        50,
        52,
        56,
        60,
        61,
        65,
        68,
        72,
        74,
        76,
        80
      ],
      "40": [
        16,
        17,
        20,
        22,
        23,
        24,
        25,
        26,
        27,
        30,
        31,
        32,
        35,
        36,
        38,
        40,
        41,
        45,
        46,
        49,
        50,
        52,
        56,
        57,
        58,
        59,
        60,
        61,
        63,
        64,
        65,
        67,
        68,
        70,
        72,
        73,
        74,
        75,
        76,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        44,
        72,
        76,
        80
      ],
      "10": [
        16,
        31,
        38,
        44,
        62,
        63,
        65,
        72,
        76,
        80
      ],
      "20": [
        16,
        18,
        20,
        22,
        31,
        38,
        41,
        44,
        56,
        61,
        62,
        63,
        65,
        66,
        68,
        71,
        72,
        76,
        77,
        80
      ],
      "40": [
        16,
        18,
        20,
        21,
        22,
        23,
        26,
        27,
        28,
        30,
        31,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        44,
        50,
        51,
        53,
        56,
        59,
        60,
        61,
        62,
        63,
        65,
        66,
        68,
        71,
        72,
        74,
        75,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        27,
        69,
        72,
        80
      ],
      "10": [
        16,
        25,
        26,
        27,
        29,
        52,
        63,
        69,
        72,
        80
      ],
      "20": [
        16,
        25,
        26,
        27,
        29,
        30,
        38,
        44,
        46,
        52,
        54,
        56,
        61,
        62,
        63,
        65,
        69,
        71,
        72,
        80
      ],
      "40": [
        16,
        19,
        20,
        24,
        25,
        26,
        27,
        29,
        30,
        35,
        36,
        38,
        39,
        41,
        42,
        43,
        44,
        46,
        47,
        48,
        52,
        54,
        56,
        57,
        58,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        71,
        72,
        74,
        75,
        77,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        46,
        51,
        56,
        80
      ],
      "10": [
        16,
        26,
        31,
        32,
        46,
        49,
        51,
        56,
        68,
        80
      ],
      "20": [
        16,
        26,
        29,
        31,
        32,
        33,
        36,
        41,
        46,
        47,
        49,
        51,
        52,
        56,
        60,
        61,
        68,
        71,
        79,
        80
      ],
      "40": [
        16,
        18,
        23,
        24,
        26,
        29,
        30,
        31,
        32,
        33,
        34,
        36,
        38,
        39,
        41,
        43,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        60,
        61,
        62,
        65,
        67,
        68,
        70,
        71,
        74,
        75,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        18,
        52,
        58,
        80
      ],
      "10": [
        16,
        18,
        32,
        37,
        51,
        52,
        58,
        61,
        63,
        80
      ],
      "20": [
        16,
        18,
        24,
        25,
        29,
        30,
        32,
        37,
        38,
        51,
        52,
        56,
        58,
        61,
        63,
        66,
        68,
        74,
        75,
        80
      ],
      "40": [
        16,
        18,
        21,
        23,
        24,
        25,
        27,
        29,
        30,
        32,
        33,
        35,
        37,
        38,
        39,
        40,
        41,
        42,
        45,
        47,
        50,
        51,
        52,
        56,
        58,
        59,
        61,
        62,
        63,
        64,
        66,
        67,
        68,
        69,
        71,
        74,
        75,
        76,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        19,
        56,
        73,
        80
      ],
      "10": [
        16,
        18,
        19,
        27,
        28,
        44,
        56,
        71,
        73,
        80
      ],
      "20": [
        16,
        17,
        18,
        19,
        21,
        27,
        28,
        38,
        44,
        50,
        52,
        56,
        60,
        62,
        65,
        70,
        71,
        73,
        75,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        27,
        28,
        30,
        31,
        34,
        35,
        37,
        38,
        43,
        44,
        48,
        49,
        50,
        52,
        55,
        56,
        57,
        58,
        60,
        62,
        63,
        64,
        65,
        70,
        71,
        72,
        73,
        74,
        75,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        32,
        38,
        50,
        80
      ],
      "10": [
        16,
        28,
        32,
        36,
        38,
        47,
        50,
        57,
        60,
        80
      ],
      "20": [
        16,
        18,
        21,
        24,
        28,
        32,
        34,
        36,
        38,
        41,
        43,
        47,
        50,
        53,
        57,
        60,
        67,
        71,
        74,
        80
      ],
      "40": [
        16,
        18,
        19,
        21,
        24,
        28,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        43,
        44,
        45,
        46,
        47,
        49,
        50,
        53,
        57,
        58,
        60,
        64,
        65,
        67,
        68,
        69,
        71,
        73,
        74,
        75,
        76,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        37,
        51,
        59,
        80
      ],
      "10": [
        16,
        37,
        42,
        47,
        51,
        53,
        57,
        59,
        67,
        80
      ],
      "20": [
        16,
        37,
        39,
        42,
        47,
        50,
        51,
        53,
        57,
        58,
        59,
        62,
        64,
        67,
        68,
        69,
        70,
        77,
        79,
        80
      ],
      "40": [
        16,
        18,
        20,
        21,
        22,
        23,
        25,
        27,
        28,
        31,
        35,
        37,
        38,
        39,
        40,
        41,
        42,
        44,
        45,
        47,
        50,
        51,
        53,
        57,
        58,
        59,
        60,
        61,
        62,
        64,
        65,
        67,
        68,
        69,
        70,
        71,
        73,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        27,
        33,
        65,
        80
      ],
      "10": [
        16,
        26,
        27,
        33,
        40,
        42,
        65,
        69,
        72,
        80
      ],
      "20": [
        16,
        22,
        23,
        26,
        27,
        31,
        33,
        40,
        41,
        42,
        50,
        53,
        54,
        63,
        64,
        65,
        69,
        72,
        75,
        80
      ],
      "40": [
        16,
        17,
        18,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        33,
        35,
        40,
        41,
        42,
        45,
        47,
        50,
        51,
        53,
        54,
        57,
        60,
        61,
        63,
        64,
        65,
        67,
        68,
        69,
        72,
        75,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        25,
        35,
        72,
        80
      ],
      "10": [
        16,
        25,
        31,
        35,
        55,
        58,
        61,
        72,
        75,
        80
      ],
      "20": [
        16,
        18,
        19,
        21,
        25,
        31,
        33,
        35,
        39,
        44,
        52,
        55,
        57,
        58,
        60,
        61,
        70,
        72,
        75,
        80
      ],
      "40": [
        16,
        18,
        19,
        20,
        21,
        22,
        25,
        29,
        31,
        32,
        33,
        35,
        36,
        37,
        39,
        43,
        44,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        60,
        61,
        62,
        65,
        68,
        69,
        70,
        72,
        73,
        74,
        75,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        38,
        51,
        72,
        80
      ],
      "10": [
        16,
        26,
        38,
        40,
        44,
        50,
        51,
        66,
        72,
        80
      ],
      "20": [
        16,
        26,
        27,
        29,
        32,
        38,
        39,
        40,
        41,
        44,
        47,
        48,
        49,
        50,
        51,
        57,
        66,
        68,
        72,
        80
      ],
      "40": [
        16,
        19,
        20,
        22,
        26,
        27,
        29,
        30,
        32,
        36,
        38,
        39,
        40,
        41,
        43,
        44,
        47,
        48,
        49,
        50,
        51,
        53,
        54,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        66,
        67,
        68,
        69,
        70,
        72,
        74,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        23,
        26,
        37,
        80
      ],
      "10": [
        16,
        23,
        26,
        34,
        37,
        46,
        62,
        75,
        76,
        80
      ],
      "20": [
        16,
        23,
        25,
        26,
        29,
        30,
        34,
        37,
        39,
        41,
        44,
        46,
        51,
        53,
        62,
        65,
        66,
        75,
        76,
        80
      ],
      "40": [
        16,
        18,
        20,
        23,
        24,
        25,
        26,
        27,
        29,
        30,
        31,
        34,
        37,
        38,
        39,
        40,
        41,
        44,
        46,
        47,
        49,
        51,
        52,
        53,
        54,
        61,
        62,
        64,
        65,
        66,
        67,
        68,
        69,
        71,
        72,
        75,
        76,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        24,
        43,
        72,
        80
      ],
      "10": [
        16,
        22,
        24,
        43,
        51,
        56,
        58,
        72,
        78,
        80
      ],
      "20": [
        16,
        21,
        22,
        24,
        26,
        27,
        29,
        31,
        37,
        43,
        51,
        56,
        58,
        59,
        60,
        61,
        63,
        72,
        78,
        80
      ],
      "40": [
        16,
        17,
        18,
        21,
        22,
        24,
        26,
        27,
        29,
        30,
        31,
        32,
        34,
        35,
        37,
        40,
        41,
        42,
        43,
        44,
        47,
        50,
        51,
        56,
        58,
        59,
        60,
        61,
        63,
        66,
        67,
        68,
        69,
        70,
        72,
        75,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        24,
        29,
        44,
        80
      ],
      "10": [
        16,
        22,
        24,
        29,
        43,
        44,
        58,
        70,
        75,
        80
      ],
      "20": [
        16,
        17,
        22,
        24,
        27,
        29,
        31,
        37,
        43,
        44,
        47,
        52,
        58,
        64,
        67,
        68,
        70,
        73,
        75,
        80
      ],
      "40": [
        16,
        17,
        22,
        24,
        25,
        26,
        27,
        29,
        30,
        31,
        32,
        37,
        39,
        43,
        44,
        46,
        47,
        48,
        49,
        52,
        54,
        56,
        57,
        58,
        59,
        60,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        72,
        73,
        75,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        22,
        48,
        68,
        80
      ],
      "10": [
        16,
        22,
        23,
        27,
        38,
        48,
        60,
        68,
        73,
        80
      ],
      "20": [
        16,
        18,
        22,
        23,
        27,
        29,
        33,
        36,
        38,
        48,
        51,
        59,
        60,
        65,
        67,
        68,
        73,
        74,
        78,
        80
      ],
      "40": [
        16,
        17,
        18,
        22,
        23,
        24,
        25,
        27,
        29,
        31,
        33,
        34,
        35,
        36,
        38,
        39,
        40,
        41,
        45,
        48,
        49,
        51,
        52,
        53,
        55,
        56,
        57,
        58,
        59,
        60,
        62,
        65,
        67,
        68,
        73,
        74,
        76,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        18,
        54,
        79,
        80
      ],
      "10": [
        16,
        18,
        45,
        48,
        53,
        54,
        56,
        68,
        79,
        80
      ],
      "20": [
        16,
        18,
        22,
        23,
        29,
        35,
        41,
        42,
        45,
        47,
        48,
        53,
        54,
        56,
        59,
        60,
        63,
        68,
        79,
        80
      ],
      "40": [
        16,
        18,
        19,
        22,
        23,
        25,
        26,
        27,
        28,
        29,
        31,
        34,
        35,
        37,
        41,
        42,
        43,
        45,
        47,
        48,
        50,
        53,
        54,
        55,
        56,
        57,
        59,
        60,
        61,
        63,
        68,
        69,
        71,
        72,
        73,
        74,
        75,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        29,
        57,
        62,
        80
      ],
      "10": [
        16,
        29,
        32,
        34,
        46,
        47,
        52,
        57,
        62,
        80
      ],
      "20": [
        16,
        19,
        29,
        32,
        34,
        36,
        40,
        46,
        47,
        52,
        53,
        54,
        55,
        57,
        60,
        62,
        63,
        64,
        72,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        20,
        22,
        23,
        24,
        26,
        27,
        29,
        31,
        32,
        34,
        36,
        40,
        42,
        43,
        44,
        46,
        47,
        48,
        49,
        52,
        53,
        54,
        55,
        56,
        57,
        60,
        62,
        63,
        64,
        66,
        68,
        70,
        72,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        20,
        65,
        66,
        80
      ],
      "10": [
        16,
        19,
        20,
        44,
        61,
        65,
        66,
        78,
        79,
        80
      ],
      "20": [
        16,
        19,
        20,
        23,
        25,
        31,
        33,
        34,
        37,
        43,
        44,
        55,
        56,
        58,
        61,
        65,
        66,
        78,
        79,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        23,
        25,
        26,
        27,
        28,
        29,
        31,
        32,
        33,
        34,
        37,
        38,
        40,
        43,
        44,
        46,
        47,
        48,
        52,
        55,
        56,
        57,
        58,
        59,
        61,
        62,
        64,
        65,
        66,
        68,
        70,
        72,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        26,
        61,
        62,
        80
      ],
      "10": [
        16,
        18,
        26,
        49,
        61,
        62,
        64,
        70,
        71,
        80
      ],
      "20": [
        16,
        18,
        20,
        26,
        31,
        32,
        36,
        38,
        39,
        44,
        49,
        58,
        61,
        62,
        64,
        68,
        69,
        70,
        71,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        20,
        21,
        23,
        24,
        25,
        26,
        30,
        31,
        32,
        33,
        36,
        38,
        39,
        40,
        41,
        44,
        45,
        47,
        49,
        52,
        53,
        58,
        61,
        62,
        63,
        64,
        67,
        68,
        69,
        70,
        71,
        72,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        41,
        47,
        63,
        80
      ],
      "10": [
        16,
        41,
        42,
        47,
        49,
        52,
        63,
        67,
        75,
        80
      ],
      "20": [
        16,
        21,
        23,
        26,
        32,
        34,
        39,
        41,
        42,
        43,
        47,
        49,
        52,
        59,
        62,
        63,
        67,
        71,
        75,
        80
      ],
      "40": [
        16,
        20,
        21,
        23,
        24,
        25,
        26,
        30,
        31,
        32,
        34,
        35,
        37,
        39,
        41,
        42,
        43,
        47,
        48,
        49,
        51,
        52,
        53,
        54,
        55,
        56,
        59,
        60,
        62,
        63,
        64,
        66,
        67,
        68,
        71,
        73,
        75,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        39,
        56,
        75,
        80
      ],
      "10": [
        16,
        31,
        39,
        44,
        45,
        56,
        72,
        75,
        77,
        80
      ],
      "20": [
        16,
        20,
        22,
        26,
        30,
        31,
        32,
        35,
        39,
        43,
        44,
        45,
        47,
        56,
        59,
        63,
        72,
        75,
        77,
        80
      ],
      "40": [
        16,
        19,
        20,
        22,
        23,
        24,
        25,
        26,
        29,
        30,
        31,
        32,
        34,
        35,
        37,
        38,
        39,
        40,
        43,
        44,
        45,
        47,
        48,
        51,
        52,
        53,
        55,
        56,
        59,
        63,
        66,
        67,
        71,
        72,
        73,
        74,
        75,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        53,
        58,
        72,
        80
      ],
      "10": [
        16,
        27,
        37,
        53,
        58,
        59,
        72,
        77,
        78,
        80
      ],
      "20": [
        16,
        24,
        27,
        34,
        35,
        37,
        44,
        53,
        54,
        57,
        58,
        59,
        60,
        69,
        72,
        74,
        77,
        78,
        79,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        22,
        24,
        25,
        26,
        27,
        30,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        42,
        44,
        45,
        47,
        48,
        53,
        54,
        57,
        58,
        59,
        60,
        61,
        65,
        68,
        69,
        72,
        73,
        74,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        22,
        31,
        49,
        80
      ],
      "10": [
        16,
        22,
        31,
        37,
        45,
        49,
        50,
        62,
        79,
        80
      ],
      "20": [
        16,
        22,
        23,
        26,
        31,
        37,
        39,
        45,
        48,
        49,
        50,
        55,
        60,
        62,
        63,
        71,
        75,
        78,
        79,
        80
      ],
      "40": [
        16,
        18,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        29,
        30,
        31,
        32,
        33,
        34,
        37,
        38,
        39,
        40,
        45,
        47,
        48,
        49,
        50,
        54,
        55,
        60,
        61,
        62,
        63,
        65,
        68,
        69,
        71,
        73,
        74,
        75,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        27,
        61,
        62,
        80
      ],
      "10": [
        16,
        20,
        27,
        57,
        59,
        61,
        62,
        66,
        76,
        80
      ],
      "20": [
        16,
        20,
        26,
        27,
        31,
        33,
        37,
        42,
        45,
        53,
        57,
        59,
        61,
        62,
        64,
        66,
        67,
        70,
        76,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        21,
        26,
        27,
        28,
        30,
        31,
        32,
        33,
        37,
        39,
        40,
        42,
        45,
        48,
        50,
        51,
        53,
        54,
        55,
        56,
        57,
        59,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        76,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        19,
        39,
        59,
        80
      ],
      "10": [
        16,
        19,
        34,
        35,
        39,
        59,
        62,
        68,
        73,
        80
      ],
      "20": [
        16,
        19,
        24,
        26,
        31,
        34,
        35,
        36,
        38,
        39,
        45,
        56,
        59,
        60,
        62,
        65,
        68,
        70,
        73,
        80
      ],
      "40": [
        16,
        17,
        19,
        23,
        24,
        25,
        26,
        28,
        30,
        31,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        43,
        44,
        45,
        47,
        52,
        56,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        68,
        70,
        71,
        73,
        74,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        26,
        42,
        74,
        80
      ],
      "10": [
        16,
        26,
        42,
        43,
        46,
        56,
        66,
        72,
        74,
        80
      ],
      "20": [
        16,
        21,
        26,
        31,
        38,
        39,
        40,
        42,
        43,
        46,
        51,
        52,
        56,
        64,
        65,
        66,
        72,
        73,
        74,
        80
      ],
      "40": [
        16,
        17,
        21,
        23,
        24,
        26,
        28,
        29,
        30,
        31,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        46,
        48,
        49,
        51,
        52,
        55,
        56,
        58,
        61,
        64,
        65,
        66,
        68,
        70,
        71,
        72,
        73,
        74,
        75,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        51,
        60,
        62,
        80
      ],
      "10": [
        16,
        33,
        35,
        36,
        51,
        60,
        62,
        63,
        73,
        80
      ],
      "20": [
        16,
        17,
        18,
        24,
        29,
        33,
        35,
        36,
        38,
        42,
        48,
        51,
        60,
        62,
        63,
        65,
        70,
        73,
        78,
        80
      ],
      "40": [
        16,
        17,
        18,
        21,
        23,
        24,
        26,
        29,
        30,
        31,
        33,
        34,
        35,
        36,
        38,
        40,
        42,
        45,
        47,
        48,
        50,
        51,
        52,
        57,
        60,
        61,
        62,
        63,
        64,
        65,
        68,
        70,
        71,
        73,
        74,
        75,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        26,
        37,
        40,
        80
      ],
      "10": [
        16,
        20,
        26,
        37,
        40,
        49,
        50,
        77,
        78,
        80
      ],
      "20": [
        16,
        20,
        26,
        27,
        29,
        37,
        40,
        46,
        49,
        50,
        53,
        54,
        55,
        59,
        61,
        63,
        69,
        77,
        78,
        80
      ],
      "40": [
        16,
        17,
        20,
        23,
        24,
        26,
        27,
        28,
        29,
        30,
        32,
        36,
        37,
        40,
        41,
        42,
        45,
        46,
        48,
        49,
        50,
        52,
        53,
        54,
        55,
        58,
        59,
        60,
        61,
        63,
        68,
        69,
        72,
        73,
        74,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        18,
        47,
        56,
        80
      ],
      "10": [
        16,
        18,
        31,
        41,
        47,
        55,
        56,
        69,
        72,
        80
      ],
      "20": [
        16,
        18,
        21,
        31,
        32,
        33,
        34,
        39,
        41,
        47,
        53,
        55,
        56,
        58,
        64,
        69,
        72,
        74,
        76,
        80
      ],
      "40": [
        16,
        18,
        21,
        23,
        25,
        26,
        31,
        32,
        33,
        34,
        37,
        38,
        39,
        41,
        43,
        45,
        47,
        48,
        50,
        51,
        53,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        63,
        64,
        67,
        68,
        69,
        70,
        72,
        74,
        76,
        77,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        22,
        29,
        35,
        80
      ],
      "10": [
        16,
        22,
        29,
        30,
        35,
        42,
        50,
        73,
        77,
        80
      ],
      "20": [
        16,
        21,
        22,
        28,
        29,
        30,
        35,
        42,
        43,
        45,
        46,
        49,
        50,
        51,
        62,
        69,
        70,
        73,
        77,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        21,
        22,
        25,
        27,
        28,
        29,
        30,
        33,
        34,
        35,
        42,
        43,
        44,
        45,
        46,
        49,
        50,
        51,
        52,
        54,
        55,
        56,
        57,
        59,
        60,
        61,
        62,
        66,
        68,
        69,
        70,
        73,
        75,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        32,
        49,
        73,
        80
      ],
      "10": [
        16,
        17,
        32,
        41,
        49,
        51,
        52,
        69,
        73,
        80
      ],
      "20": [
        16,
        17,
        28,
        32,
        34,
        41,
        43,
        46,
        48,
        49,
        51,
        52,
        54,
        56,
        59,
        62,
        69,
        73,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        21,
        24,
        25,
        28,
        30,
        31,
        32,
        33,
        34,
        35,
        37,
        41,
        42,
        43,
        46,
        47,
        48,
        49,
        51,
        52,
        53,
        54,
        55,
        56,
        59,
        61,
        62,
        63,
        64,
        65,
        68,
        69,
        72,
        73,
        76,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        61,
        64,
        74,
        80
      ],
      "10": [
        16,
        21,
        23,
        28,
        47,
        48,
        61,
        64,
        74,
        80
      ],
      "20": [
        16,
        21,
        23,
        28,
        32,
        34,
        37,
        38,
        44,
        47,
        48,
        49,
        58,
        61,
        62,
        64,
        69,
        74,
        79,
        80
      ],
      "40": [
        16,
        17,
        21,
        22,
        23,
        24,
        25,
        27,
        28,
        32,
        33,
        34,
        36,
        37,
        38,
        39,
        41,
        43,
        44,
        47,
        48,
        49,
        50,
        52,
        54,
        55,
        57,
        58,
        60,
        61,
        62,
        63,
        64,
        69,
        70,
        74,
        76,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        36,
        42,
        70,
        80
      ],
      "10": [
        16,
        21,
        26,
        36,
        42,
        45,
        53,
        70,
        73,
        80
      ],
      "20": [
        16,
        20,
        21,
        26,
        32,
        36,
        42,
        45,
        46,
        47,
        49,
        53,
        54,
        62,
        63,
        66,
        69,
        70,
        73,
        80
      ],
      "40": [
        16,
        20,
        21,
        22,
        23,
        25,
        26,
        27,
        31,
        32,
        33,
        35,
        36,
        37,
        42,
        43,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        53,
        54,
        55,
        57,
        58,
        61,
        62,
        63,
        66,
        67,
        69,
        70,
        73,
        75,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        21,
        37,
        77,
        80
      ],
      "10": [
        16,
        21,
        26,
        34,
        37,
        41,
        62,
        70,
        77,
        80
      ],
      "20": [
        16,
        21,
        24,
        26,
        33,
        34,
        35,
        37,
        39,
        41,
        48,
        49,
        50,
        55,
        62,
        67,
        70,
        74,
        77,
        80
      ],
      "40": [
        16,
        20,
        21,
        23,
        24,
        25,
        26,
        27,
        28,
        30,
        31,
        32,
        33,
        34,
        35,
        37,
        39,
        40,
        41,
        48,
        49,
        50,
        52,
        53,
        54,
        55,
        58,
        59,
        62,
        64,
        66,
        67,
        70,
        71,
        73,
        74,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        26,
        32,
        73,
        80
      ],
      "10": [
        16,
        26,
        32,
        39,
        54,
        58,
        65,
        73,
        76,
        80
      ],
      "20": [
        16,
        17,
        22,
        26,
        32,
        39,
        41,
        44,
        48,
        52,
        54,
        57,
        58,
        65,
        69,
        70,
        71,
        73,
        76,
        80
      ],
      "40": [
        16,
        17,
        19,
        20,
        21,
        22,
        23,
        26,
        29,
        32,
        33,
        36,
        38,
        39,
        41,
        44,
        48,
        51,
        52,
        53,
        54,
        55,
        57,
        58,
        59,
        60,
        61,
        62,
        64,
        65,
        67,
        69,
        70,
        71,
        72,
        73,
        75,
        76,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        51,
        61,
        64,
        80
      ],
      "10": [
        16,
        24,
        39,
        43,
        51,
        54,
        61,
        64,
        71,
        80
      ],
      "20": [
        16,
        22,
        24,
        28,
        30,
        39,
        40,
        43,
        48,
        50,
        51,
        54,
        61,
        62,
        63,
        64,
        71,
        73,
        77,
        80
      ],
      "40": [
        16,
        19,
        21,
        22,
        23,
        24,
        26,
        28,
        30,
        32,
        36,
        39,
        40,
        42,
        43,
        44,
        47,
        48,
        50,
        51,
        52,
        53,
        54,
        55,
        58,
        61,
        62,
        63,
        64,
        66,
        68,
        71,
        72,
        73,
        74,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        20,
        35,
        63,
        80
      ],
      "10": [
        16,
        18,
        20,
        29,
        35,
        47,
        51,
        61,
        63,
        80
      ],
      "20": [
        16,
        18,
        19,
        20,
        23,
        29,
        33,
        35,
        42,
        47,
        48,
        49,
        51,
        53,
        61,
        63,
        70,
        72,
        74,
        80
      ],
      "40": [
        16,
        18,
        19,
        20,
        23,
        24,
        25,
        28,
        29,
        30,
        31,
        32,
        33,
        35,
        37,
        38,
        41,
        42,
        44,
        46,
        47,
        48,
        49,
        51,
        53,
        54,
        56,
        60,
        61,
        63,
        65,
        67,
        69,
        70,
        71,
        72,
        74,
        76,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        54,
        66,
        79,
        80
      ],
      "10": [
        16,
        22,
        37,
        40,
        44,
        54,
        66,
        67,
        79,
        80
      ],
      "20": [
        16,
        19,
        22,
        23,
        30,
        33,
        37,
        40,
        44,
        48,
        54,
        59,
        66,
        67,
        69,
        71,
        76,
        77,
        79,
        80
      ],
      "40": [
        16,
        19,
        20,
        22,
        23,
        26,
        28,
        30,
        32,
        33,
        36,
        37,
        38,
        39,
        40,
        42,
        43,
        44,
        45,
        46,
        48,
        53,
        54,
        58,
        59,
        61,
        62,
        66,
        67,
        69,
        70,
        71,
        72,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        25,
        27,
        45,
        80
      ],
      "10": [
        16,
        17,
        18,
        25,
        27,
        45,
        54,
        70,
        75,
        80
      ],
      "20": [
        16,
        17,
        18,
        20,
        23,
        24,
        25,
        27,
        30,
        31,
        43,
        45,
        54,
        58,
        64,
        70,
        75,
        78,
        79,
        80
      ],
      "40": [
        16,
        17,
        18,
        20,
        22,
        23,
        24,
        25,
        27,
        28,
        29,
        30,
        31,
        32,
        35,
        36,
        37,
        39,
        41,
        42,
        43,
        45,
        47,
        48,
        52,
        54,
        58,
        61,
        62,
        64,
        65,
        68,
        69,
        70,
        74,
        75,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        24,
        64,
        68,
        80
      ],
      "10": [
        16,
        19,
        21,
        24,
        30,
        42,
        61,
        64,
        68,
        80
      ],
      "20": [
        16,
        19,
        21,
        24,
        30,
        32,
        37,
        41,
        42,
        45,
        48,
        51,
        55,
        56,
        61,
        64,
        68,
        71,
        74,
        80
      ],
      "40": [
        16,
        19,
        20,
        21,
        22,
        23,
        24,
        26,
        27,
        30,
        32,
        34,
        35,
        37,
        41,
        42,
        44,
        45,
        47,
        48,
        50,
        51,
        52,
        53,
        55,
        56,
        57,
        58,
        60,
        61,
        64,
        65,
        68,
        71,
        74,
        75,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        21,
        39,
        40,
        80
      ],
      "10": [
        16,
        21,
        27,
        32,
        39,
        40,
        44,
        62,
        67,
        80
      ],
      "20": [
        16,
        21,
        26,
        27,
        29,
        32,
        39,
        40,
        44,
        48,
        49,
        50,
        52,
        62,
        63,
        64,
        67,
        68,
        77,
        80
      ],
      "40": [
        16,
        19,
        21,
        23,
        24,
        26,
        27,
        28,
        29,
        31,
        32,
        33,
        34,
        35,
        39,
        40,
        41,
        43,
        44,
        46,
        47,
        48,
        49,
        50,
        52,
        56,
        57,
        59,
        61,
        62,
        63,
        64,
        67,
        68,
        70,
        73,
        75,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        18,
        28,
        30,
        80
      ],
      "10": [
        16,
        18,
        26,
        28,
        30,
        36,
        54,
        56,
        58,
        80
      ],
      "20": [
        16,
        18,
        20,
        22,
        26,
        28,
        30,
        32,
        36,
        42,
        43,
        48,
        54,
        56,
        58,
        62,
        65,
        67,
        77,
        80
      ],
      "40": [
        16,
        18,
        20,
        22,
        23,
        25,
        26,
        28,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        39,
        42,
        43,
        48,
        51,
        52,
        54,
        56,
        57,
        58,
        61,
        62,
        64,
        65,
        66,
        67,
        69,
        70,
        72,
        73,
        74,
        76,
        77,
        78,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    },
    {
      "5": [
        16,
        19,
        34,
        42,
        80
      ],
      "10": [
        16,
        18,
        19,
        23,
        34,
        42,
        49,
        64,
        66,
        80
      ],
      "20": [
        16,
        18,
        19,
        22,
        23,
        31,
        34,
        42,
        49,
        50,
        52,
        53,
        57,
        58,
        59,
        64,
        66,
        69,
        77,
        80
      ],
      "40": [
        16,
        17,
        18,
        19,
        20,
        22,
        23,
        30,
        31,
        32,
        34,
        36,
        38,
        41,
        42,
        43,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        57,
        58,
        59,
        64,
        66,
        68,
        69,
        70,
        75,
        76,
        77,
        78,
        79,
        80
      ],
      "65": [
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59,
        60,
        61,
        62,
        63,
        64,
        65,
        66,
        67,
        68,
        69,
        70,
        71,
        72,
        73,
        74,
        75,
        76,
        77,
        78,
        79,
        80
      ]
    }
  ],
  "source": "selection_rotation_v2",
  "models": [
    "dgcnn",
    "mlp"
  ],
  "primary": [
    "S65-S5",
    "C65-C5"
  ],
  "secondary": [
    "difference of changes",
    "all policy means"
  ],
  "aggregation": "Average candidate sets, sessions, rotations within 15 participants; do not count 200 sets as independent units",
  "scope": "Epoch16-80 endpoints shared; candidate positions and correlation still change; no pure-count or universal-optimum claim"
}

==> anc/frozen_records/common_window_verification.json <==
{
  "status": "pass",
  "scope": "Separate vectorized reconstruction of all 300 records, all 200 frozen candidate sets and all reported paired means and intervals",
  "raw_training_repeated": false
}

==> anc/frozen_records/family_verification.json <==
{
  "status": "pass",
  "cells": 276,
  "scalar_quantities_checked": 277746,
  "checks": [
    "source/cache/checkpoint/trace hashes",
    "training-only normalization",
    "all-epoch trial accuracy reconstructed from saved trial logits",
    "all policy and budget arithmetic",
    "final-policy window accuracy reconstructed from saved window logits",
    "all participant summaries and bootstrap intervals"
  ],
  "boundary": "Author-side separate implementation, not independent external replication or retraining; non-final budget window scores checked from stored scalars"
}

==> anc/frozen_records/seed_family_plan.json <==
{
  "protocol_id": "seed_family_cross_session_v4",
  "design_status": "Post-review extension frozen after prior dataset exposure and structural input inspection; before any v4 model outcomes",
  "dataset": "SEED official 1-second de_LDS",
  "vendor_root": "output/revision_2026-09-10/vendor/libeer_39dc27e/LibEER",
  "dgcnn_source_sha256": "020e369d54676e78bc3ef42df2fa76d65eb85140f566c22857fd2c6c65b0577d",
  "dgcnn_config_sha256": "0e54afb0986eade332316449217d07acb6af04b6383490228d8a6c05230f0d4a",
  "split_seed": 20260912,
  "models": [
    "dgcnn",
    "mlp"
  ],
  "epochs": 80,
  "batch_size": 64,
  "evaluation_batch_size": 512,
  "learning_rate": 0.0015,
  "optimizer": "AdamW",
  "weight_decay": 0.0001,
  "adam_epsilon": 0.0001,
  "dgcnn_regularizer": 0.01,
  "mlp": {
    "hidden": [
      128,
      64
    ],
    "activation": "ReLU",
    "dropout": 0.5,
    "extra_regularizer": 0.0
  },
  "selection_metric": "window_accuracy",
  "tie_rule": "earliest maximum",
  "interpretation_boundary": "Cross-session evaluation within previously studied participants and released features; A and B scored each epoch and used symmetrically. No score changes fitting/stopping/settings. Three dependent session rotations averaged within participant, n=15/15/16 separately. Participant overlap across datasets unknown; no pooled n. No independent confirmation, architecture superiority or pure count-effect claim.",
  "maximum_wall_seconds": 10800,
  "expected_training_cells": 276,
  "optimization_seed": 2024,
  "bootstrap_seed": 20260912,
  "budgets": [
    1,
    5,
    10,
    20,
    40,
    80
  ],
  "normalization": "Both models use per-feature mean/std from the training session only; std floor 1e-6. This is a new common normalization regime, not the v2 raw DGCNN comparison.",
  "primary_endpoint": "80-candidate symmetric own-selected minus cross-selected window accuracy: magnitude and rotation stability, not testing its mathematically nonnegative sign",
  "secondary_endpoints": [
    "G80",
    "C80-V80",
    "all candidate curves",
    "trial scoring"
  ],
  "execution_boundary": "A and B scored along fixed trajectories for symmetric retrospective resampling. Neither affects gradients, normalization, stopping, architecture, seed or analysis. No untouched-B claim. All300 cells retained; no significance-dependent stopping or expansion.",
  "datasets": {
    "seed": 15,
    "seediv": 15,
    "seedv": 16
  },
  "representation": "Official SEED 1-second DE/LDS; official SEED-IV 4-second DE/LDS; official SEED-V released DE. Upstream smoothing/normalization are fixed-release provenance, not certified split-local preprocessing. No claim of matching raw preprocessing across datasets.",
  "session_roles": [
    {
      "train": 1,
      "validation": 2,
      "audit": 3
    },
    {
      "train": 2,
      "validation": 3,
      "audit": 1
    },
    {
      "train": 3,
      "validation": 1,
      "audit": 2
    }
  ],
  "primary_endpoints": [
    "S80-S5",
    "C80-C5"
  ],
  "technical_pilot": "First participant, rotation0, both models, all datasets: six cells are included in full matrix unchanged. Gate only finite tensors/loss, valid labels, file/shape integrity; low training fit is reported, not an exclusion or tuning trigger.",
  "audit_splits": {
    "seed": {
      "1": {
        "A": [
          1,
          3,
          11,
          12,
          13,
          14
        ],
        "B": [
          2,
          4,
          5,
          6,
          7,
          8,
          9,
          10,
          15
        ]
      },
      "2": {
        "A": [
          1,
          3,
          8,
          13,
          14,
          15
        ],
        "B": [
          2,
          4,
          5,
          6,
          7,
          9,
          10,
          11,
          12
        ]
      },
      "3": {
        "A": [
          2,
          4,
          6,
          9,
          13,
          15
        ],
        "B": [
          1,
          3,
          5,
          7,
          8,
          10,
          11,
          12,
          14
        ]
      }
    },
    "seediv": {
      "1": {
        "A": [
          1,
          2,
          7,
          9,
          10,
          13,
          15,
          16,
          17,
          19,
          21,
          22
        ],
        "B": [
          3,
          4,
          5,
          6,
          8,
          11,
          12,
          14,
          18,
          20,
          23,
          24
        ]
      },
      "2": {
        "A": [
          2,
          5,
          7,
          8,
          9,
          10,
          13,
          17,
          19,
          22,
          23,
          24
        ],
        "B": [
          1,
          3,
          4,
          6,
          11,
          12,
          14,
          15,
          16,
          18,
          20,
          21
        ]
      },
      "3": {
        "A": [
          1,
          8,
          10,
          14,
          15,
          16,
          17,
          18,
          20,
          21,
          23,
          24
        ],
        "B": [
          2,
          3,
          4,
          5,
          6,
          7,
          9,
          11,
          12,
          13,
          19,
          22
        ]
      }
    },
    "seedv": {
      "1": {
        "A": [
          1,
          2,
          5,
          8,
          14
        ],
        "B": [
          3,
          4,
          6,
          7,
          9,
          10,
          11,
          12,
          13,
          15
        ]
      },
      "2": {
        "A": [
          1,
          4,
          11,
          12,
          13
        ],
        "B": [
          2,
          3,
          5,
          6,
          7,
          8,
          9,
          10,
          14,
          15
        ]
      },
      "3": {
        "A": [
          1,
          3,
          6,
          7,
          10
        ],
        "B": [
          2,
          4,
          5,
          8,
          9,
          11,
          12,
          13,
          14,
          15
        ]
      }
    }
  }
}

==> anc/output/revision_2026-09-10/vendor/libeer_39dc27e/LICENSE <==
MIT License

Copyright (c) 2024 xjtu-eeg

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/output/revision_2026-09-10/vendor/libeer_39dc27e/LibEER/config/model_param/DGCNN.yaml <==
# DGCNN parameters
# k is the order of Chebyshev polynomials : 2 set by official
# relu_is (The type of B_Relu func) : 1 set by experience
# layers (The channels of each layers) : 128 set by experience
# dropout (the dropout rate of the fc layers) : 0.5 set by official

params:
  k: 2
  relu_is: 1
  layers:
#    - 32 # dreamer
    - 64 # SEED dep, SEED-IV dep
#    - 128 # DEAP dep, hci
  dropout: 0.5

==> anc/output/revision_2026-09-10/vendor/libeer_39dc27e/LibEER/models/DGCNN.py <==
import torch
import torch.nn as nn
import torch.utils.data
import yaml

param_path = 'config/model_param/DGCNN.yaml'


# EEG Emotion Recognition Using Dynamical Graph Convolutional Neural Networks
# DGCNN paper link : https://ieeexplore.ieee.org/document/8320798
# T. Song, W. Zheng, P. Song and Z. Cui, "EEG Emotion Recognition Using Dynamical Graph Convolutional Neural Networks," in IEEE Transactions on Affective Computing, vol. 11, no. 3, pp. 532-541, 1 July-Sept. 2020, doi: 10.1109/TAFFC.2018.2817622.


class DGCNN(nn.Module):
    def __init__(self, num_electrodes=62, in_channels=5, num_classes=3, k=2, relu_is=1, layers=None, dropout_rate=0.5):
        # num_electrodes(int): The number of electrodes.
        # in_channels(int): The feature dimension of each electrode.
        # num_classes(int): The number of classes to predict.
        # k_(int): The number of graph convolutional layers.
        # relu_is(int): The function we use
        # out_channel(int): The feature dimension of  the graph after GCN.
        super(DGCNN, self).__init__()

        self.dropout_rate = dropout_rate
        self.layers = layers
        self.k = k
        self.in_channels = in_channels
        self.num_electrodes = num_electrodes
        self.num_classes = num_classes
        self.relu_is = relu_is
        self.get_param()
        if num_electrodes == 62:
            self.layers = [64]
        elif num_electrodes == 32:
            self.layers = [128]

        self.graphConvs = nn.ModuleList()
        self.graphConvs.append(GraphConv(self.k, self.in_channels, self.layers[0]))
        for i in range(len(self.layers) - 1):
            self.graphConvs.append(GraphConv(self.k, self.layers[i], self.layers[i + 1]))

        self.fc = nn.Linear(self.num_electrodes * self.layers[-1], 256, bias=True)
        self.fc2 = nn.Linear(256, self.num_classes, bias=True)
        self.adj = nn.Parameter(torch.Tensor(self.num_electrodes, self.num_electrodes))
        self.adj_bias = nn.Parameter(torch.Tensor(1))
        self.relu = nn.ReLU(inplace=True)
        self.b_relus = nn.ModuleList()
        if self.relu_is == 1:
            for i in range(len(self.layers)):
                self.b_relus.append(B1ReLU(self.layers[i]))
        elif self.relu_is == 2:
            for i in range(len(self.layers)):
                self.b_relus.append(B2ReLU(self.adj.shape[0], self.layers[i]))
        self.dropout = nn.Dropout(p=self.dropout_rate)
        self.init_weight()

    def get_param(self):
        try:
            fd = open(param_path, 'r', encoding='utf-8')
            model_param = yaml.load(fd, Loader=yaml.FullLoader)
            fd.close()
            self.k = model_param['params']['k']
            self.relu_is = model_param['params']['relu_is']
            self.layers = model_param['params']['layers']
            self.dropout_rate = model_param['params']['dropout']
            print("\nUsing setting from {}\n".format(param_path))
        except IOError:
            print("\n{} may not exist or not available".format(param_path))

        print("DGCNN Model, Parameters:\n")
        print("{:45}{:20}".format("k (The order of Chebyshev polynomials):", self.k))
        print("{:45}{:20}".format("relu_is (The type of B_Relu func):", self.relu_is))
        print("{:45}{:20}".format("layers (The channels of each layers):", str(self.layers)))
        print("{:45}{:20}\n".format("dropout rate:", self.dropout_rate))
        if self.k != 2 or self.relu_is != 1 or self.layers != [128] or self.dropout_rate != 0.5:
            print("Not Using Default Setting, the performance may be not the best")
        print("Starting......")

    def init_weight(self):
        nn.init.xavier_uniform_(self.adj)
        nn.init.trunc_normal_(self.adj_bias, mean=0, std=0.1)
        nn.init.xavier_normal_(self.fc.weight)
        nn.init.zeros_(self.fc.bias)
        nn.init.xavier_normal_(self.fc2.weight)
        nn.init.zeros_(self.fc2.bias)

    def forward(self, x):
        adj = self.relu(self.adj + self.adj_bias)
        lap = laplacian(adj)
        for i in range(len(self.layers)):
            x = self.graphConvs[i](x, lap)
            x = self.dropout(x)
            x = self.b_relus[i](x)

        x = x.reshape(x.shape[0], -1)
        x = self.dropout(x)
        x = self.fc(x)
        x = self.dropout(x)
        x = self.fc2(x)
        return x




def laplacian(w):
    """
    calculate the laplacian of the adjacency matrix
    :param w: the adjacency matrix
    :return: l: the normalized Laplacian matrix
    """
    # d is the sum of each row of a matrix.
    d = torch.sum(w, dim=1)
    # reciprocal square root of a vector
    d_re = 1 / torch.sqrt(d + 1e-5)
    # create a matrix with the d_re vector as its diagonal elements
    d_matrix = torch.diag_embed(d_re)
    # calculate the laplacian matrix
    lap = torch.eye(d_matrix.shape[0], device=w.device) - torch.matmul(torch.matmul(d_matrix, w), d_matrix)
    return lap


class GraphConv(nn.Module):
    """
    Graph convolution based on Chebyshev polynomials
    """

    def __init__(self, k, in_channels, out_channels):
        super(GraphConv, self).__init__()
        self.in_channels = in_channels
        self.out_channels = out_channels
        self.k = k
        self.weight = nn.Parameter(torch.Tensor(k * in_channels, out_channels))
        nn.init.xavier_uniform_(self.weight)
        # self.truncated_normal_(self.weight)

    def chebyshev_polynomial(self, x, lap):
        """
        calculate the chebyshev polynomial
        :param x : input x
        :param lap: the input laplacian matrix
        :return: the chebyshev polynomial components
        """
        t = torch.ones(x.shape[0], x.shape[1], x.shape[2]).to(x.device)
        if self.k == 1:
            return t.unsqueeze(1)
        if self.k == 2:
            return torch.cat((t.unsqueeze(1), torch.matmul(lap, x).unsqueeze(1)), dim=1)
        elif self.k > 2:
            # T_0 of chebyshev polynomials, just x (identity matrix multiply x), shape: (batch, ele_channel, in_channel)
            tk_minus_one = x
            # T_1 of chebyshev polynomials, shape: (batch, ele_channel, in_channel)
            tk = torch.matmul(lap, x)
            # add the T_0, T_1, T_2 items to the Chebyshev components, t shape: (batch, 3, ele_channel, in_channel)
            t = torch.cat((t.unsqueeze(1), tk_minus_one.unsqueeze(1), tk.unsqueeze(1)), dim=1)
            for i in range(3, self.k):
                # T_(k-1) and T_(k-2)
                tk_minus_two, tk_minus_one = tk_minus_one, tk
                # calculate the T_(k), shape: (batch, ele_channel, in_channel)
                tk = 2 * torch.matmul(lap, tk_minus_one) - tk_minus_two
                # add the T_k items to the Chebyshev components, shape: (batch, i+1, ele_channel, in_channel)
                t = torch.cat((t, tk.unsqueeze(1)), dim=1)
            return t

    def forward(self, x, lap):
        """
        :param x: (batch_size, ele_channel, in_channel)
        :param lap: the laplacian matrix
        :return: the result of Graph conv
        """
        # obtain the chebyshev polynomial, t shape: (batch, k, ele_channel, in_channel)
        cp = self.chebyshev_polynomial(x, lap)
        # transpose cp to: (batch, ele_channel, in_channel, k)
        cp = cp.permute(0, 2, 3, 1)
        # reshape cp to: (batch, ele_channel, in_channel * k)
        cp = cp.flatten(start_dim=2)
        # perform filter operation of order K
        out = torch.matmul(cp, self.weight)
        return out

class NewSparseL2Regularization(nn.Module):
    def __init__(self, l2_lambda):
        super(NewSparseL2Regularization, self).__init__()
        self.l2_lambda = l2_lambda
    def forward(self, x):
        l2_reg = torch.tensor(0.).to(next(x.parameters()).device)
        for param in x.parameters():
            l2_reg += torch.norm(param)
        return l2_reg * self.l2_lambda

class SparseL2Regularization(nn.Module):
    def __init__(self, l2_lambda):
        super(SparseL2Regularization, self).__init__()
        self.l2_lambda = l2_lambda

    def forward(self, x):
        l2_norm = torch.norm(x, p=2)
        return self.l2_lambda * l2_norm


class B1ReLU(nn.Module):
    def __init__(self, bias_shape):
        super(B1ReLU, self).__init__()
        self.bias = nn.Parameter(torch.Tensor(1, 1, bias_shape))
        self.relu = nn.ReLU()
        nn.init.zeros_(self.bias)

    def forward(self, x):
        return self.relu(self.bias + x)


class B2ReLU(nn.Module):
    def __init__(self, bias_shape1, bias_shape2):
        super(B2ReLU, self).__init__()
        self.bias = nn.Parameter(torch.Tensor(1, bias_shape1, bias_shape2))
        self.relu = nn.ReLU()
        nn.init.zeros_(self.bias)

    def forward(self, x):
        return self.relu(self.bias + x)



==> anc/pcma/__init__.py <==
# Package marker; non-empty for arXiv archival compatibility.


==> anc/pcma/data/__init__.py <==
# Package marker; non-empty for arXiv archival compatibility.


==> anc/pcma/data/libeer_seed.py <==
"""Small, auditable SEED adapters for protocol-faithful LibEER checks.

The upstream LibEER loader eagerly reads every SEED file before applying its
``pr`` filter.  That is unnecessary for a one-subject smoke test and can exceed
the memory available on the development machine.  These helpers load only the
official LDS-DE variables needed by a requested subject/session.
"""

from __future__ import annotations

from dataclasses import dataclass
from pathlib import Path

import numpy as np
from scipy.io import loadmat


SEED_SESSION_FILES: tuple[tuple[str, ...], ...] = (
    (
        "1_20131027.mat", "2_20140404.mat", "3_20140603.mat",
        "4_20140621.mat", "5_20140411.mat", "6_20130712.mat",
        "7_20131027.mat", "8_20140511.mat", "9_20140620.mat",
        "10_20131130.mat", "11_20140618.mat", "12_20131127.mat",
        "13_20140527.mat", "14_20140601.mat", "15_20130709.mat",
    ),
    (
        "1_20131030.mat", "2_20140413.mat", "3_20140611.mat",
        "4_20140702.mat", "5_20140418.mat", "6_20131016.mat",
        "7_20131030.mat", "8_20140514.mat", "9_20140627.mat",
        "10_20131204.mat", "11_20140625.mat", "12_20131201.mat",
        "13_20140603.mat", "14_20140615.mat", "15_20131016.mat",
    ),
    (
        "1_20131107.mat", "2_20140419.mat", "3_20140629.mat",
        "4_20140705.mat", "5_20140506.mat", "6_20131113.mat",
        "7_20131106.mat", "8_20140521.mat", "9_20140704.mat",
        "10_20131211.mat", "11_20140630.mat", "12_20131207.mat",
        "13_20140610.mat", "14_20140627.mat", "15_20131105.mat",
    ),
)


@dataclass(frozen=True)
class SeedSubjectWindows:
    """One SEED subject/session represented as trial-level LDS-DE windows."""

    trials: tuple[np.ndarray, ...]
    trial_labels: np.ndarray
    source_file: Path
    label_file: Path


@dataclass(frozen=True)
class SeedWindowRows:
    """Flattened windows with explicit subject/session/trial provenance."""

    features: np.ndarray
    labels: np.ndarray
    subject: np.ndarray
    session: np.ndarray
    trial: np.ndarray


def seed_de_lds_variable_names(num_trials: int = 15) -> tuple[str, ...]:
    """Return the official MATLAB variable names without relying on key order."""

    if num_trials <= 0:
        raise ValueError("num_trials must be positive")
    return tuple(f"de_LDS{trial}" for trial in range(1, num_trials + 1))


def resolve_seed_subject_file(feature_root: Path, session: int, subject: int) -> Path:
    """Resolve a 1-based SEED session/subject to its official feature file."""

    if not 1 <= session <= len(SEED_SESSION_FILES):
        raise ValueError("session must be in 1..3")
    if not 1 <= subject <= len(SEED_SESSION_FILES[session - 1]):
        raise ValueError("subject must be in 1..15")
    return feature_root / SEED_SESSION_FILES[session - 1][subject - 1]


def load_seed_de_lds_subject(
    feature_root: str | Path,
    *,
    session: int,
    subject: int,
) -> SeedSubjectWindows:
    """Load only the 15 LDS-DE variables for one official SEED recording.

    Each returned trial has shape ``(windows, 62, 5)``.  Labels are mapped from
    the official ``{-1, 0, 1}`` coding to ``{0, 1, 2}``, matching LibEER.
    """

    root = Path(feature_root).resolve()
    source_file = resolve_seed_subject_file(root, session, subject)
    label_file = root / "label.mat"
    if not source_file.is_file():
        raise FileNotFoundError(source_file)
    if not label_file.is_file():
        raise FileNotFoundError(label_file)

    names = seed_de_lds_variable_names()
    payload = loadmat(source_file, variable_names=list(names))
    missing = [name for name in names if name not in payload]
    if missing:
        raise KeyError(f"missing LDS-DE variables: {missing}")

    trials: list[np.ndarray] = []
    for name in names:
        raw = np.asarray(payload[name])
        if raw.ndim != 3 or raw.shape[0] != 62 or raw.shape[2] != 5:
            raise ValueError(f"unexpected {name} shape: {raw.shape}")
        trials.append(np.ascontiguousarray(raw.transpose(1, 0, 2), dtype=np.float32))

    labels_raw = np.asarray(loadmat(label_file, variable_names=["label"])["label"]).reshape(-1)
    if labels_raw.shape != (15,):
        raise ValueError(f"unexpected label shape: {labels_raw.shape}")
    labels = labels_raw.astype(np.int64) + 1
    if set(np.unique(labels)) != {0, 1, 2}:
        raise ValueError(f"unexpected mapped labels: {np.unique(labels).tolist()}")

    return SeedSubjectWindows(
        trials=tuple(trials),
        trial_labels=labels,
        source_file=source_file,
        label_file=label_file,
    )


def make_clean_front_back_split(
    subject_data: SeedSubjectWindows,
    *,
    validation_trial: int = 9,
) -> dict[str, tuple[np.ndarray, np.ndarray]]:
    """Create a leakage-free smoke split from the conventional 9/6 protocol.

    Trials 1--9 form the development side and trials 10--15 are untouched test
    trials.  One predeclared development trial is used for checkpoint selection;
    the other eight train the model.  This is deliberately *not* claimed as an
    exact reproduction of the upstream score.
    """

    if not 1 <= validation_trial <= 9:
        raise ValueError("validation_trial must be one of the first nine trials")

    train_ids = [i for i in range(9) if i != validation_trial - 1]
    val_ids = [validation_trial - 1]
    test_ids = list(range(9, 15))

    def flatten(ids: list[int]) -> tuple[np.ndarray, np.ndarray]:
        x = np.concatenate([subject_data.trials[i] for i in ids], axis=0)
        y = np.concatenate(
            [np.full(len(subject_data.trials[i]), subject_data.trial_labels[i], dtype=np.int64) for i in ids]
        )
        return x, y

    return {
        "train": flatten(train_ids),
        "validation": flatten(val_ids),
        "test": flatten(test_ids),
    }


def make_fixed_front_back_split(
    subject_data: SeedSubjectWindows,
    *,
    front: int = 9,
) -> dict[str, tuple[np.ndarray, np.ndarray, np.ndarray]]:
    """Create a fixed-epoch front/back split with no validation/test reuse.

    The returned third array is a one-based trial identifier for aggregation.
    The conventional SEED setting uses trials 1--9 for training and 10--15 for
    a single final test evaluation.
    """

    if not 1 <= front < len(subject_data.trials):
        raise ValueError("front must leave at least one train and one test trial")

    def flatten(ids: list[int]) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
        features = np.concatenate([subject_data.trials[i] for i in ids], axis=0)
        labels = np.concatenate(
            [np.full(len(subject_data.trials[i]), subject_data.trial_labels[i], dtype=np.int64) for i in ids]
        )
        trials = np.concatenate(
            [np.full(len(subject_data.trials[i]), i + 1, dtype=np.int16) for i in ids]
        )
        return features, labels, trials

    return {
        "train": flatten(list(range(front))),
        "test": flatten(list(range(front, len(subject_data.trials)))),
    }


def one_hot(labels: np.ndarray, num_classes: int = 3) -> np.ndarray:
    """Convert integer labels to LibEER-compatible floating one-hot targets."""

    labels = np.asarray(labels, dtype=np.int64)
    if labels.ndim != 1:
        raise ValueError("labels must be one-dimensional")
    if labels.size and (labels.min() < 0 or labels.max() >= num_classes):
        raise ValueError("labels outside requested class range")
    return np.eye(num_classes, dtype=np.float32)[labels]


def flatten_seed_subject_windows(
    subject_data: SeedSubjectWindows,
    *,
    subject: int,
    session: int,
) -> SeedWindowRows:
    """Flatten one recording while retaining the clustering identifiers."""

    if subject <= 0 or session <= 0:
        raise ValueError("subject and session identifiers must be positive")
    features = np.concatenate(subject_data.trials, axis=0)
    labels = np.concatenate(
        [
            np.full(len(trial), subject_data.trial_labels[index], dtype=np.int64)
            for index, trial in enumerate(subject_data.trials)
        ]
    )
    trials = np.concatenate(
        [np.full(len(trial), index + 1, dtype=np.int16) for index, trial in enumerate(subject_data.trials)]
    )
    return SeedWindowRows(
        features=features,
        labels=labels,
        subject=np.full(len(labels), subject, dtype=np.int16),
        session=np.full(len(labels), session, dtype=np.int8),
        trial=trials,
    )


==> anc/pcma/data/libeer_seediv.py <==
"""Auditable, streaming SEED-IV raw-to-LDS-DE loading for LibEER.

LibEER's stock SEED-IV loader reads all 45 recordings before preprocessing and
uses MATLAB key insertion order to identify trials.  This adapter resolves one
official subject/session file, discovers the 24 ``*_eegN`` variables by name,
and preprocesses one trial at a time with the functions from a pinned LibEER
checkout.  An optional cache retains both the features and their provenance.
"""

from __future__ import annotations

from dataclasses import dataclass
import hashlib
import importlib.util
import json
from pathlib import Path
import re
import subprocess
from types import ModuleType
from typing import Any, Mapping
from uuid import uuid4

import numpy as np
import scipy
from scipy.io import loadmat, whosmat

from pcma.data.libeer_seed import SeedWindowRows


SEEDIV_SESSION_FILES: tuple[tuple[str, ...], ...] = (
    (
        "1_20160518.mat", "2_20150915.mat", "3_20150919.mat",
        "4_20151111.mat", "5_20160406.mat", "6_20150507.mat",
        "7_20150715.mat", "8_20151103.mat", "9_20151028.mat",
        "10_20151014.mat", "11_20150916.mat", "12_20150725.mat",
        "13_20151115.mat", "14_20151205.mat", "15_20150508.mat",
    ),
    (
        "1_20161125.mat", "2_20150920.mat", "3_20151018.mat",
        "4_20151118.mat", "5_20160413.mat", "6_20150511.mat",
        "7_20150717.mat", "8_20151110.mat", "9_20151119.mat",
        "10_20151021.mat", "11_20150921.mat", "12_20150804.mat",
        "13_20151125.mat", "14_20151208.mat", "15_20150514.mat",
    ),
    (
        "1_20161126.mat", "2_20151012.mat", "3_20151101.mat",
        "4_20151123.mat", "5_20160420.mat", "6_20150512.mat",
        "7_20150721.mat", "8_20151117.mat", "9_20151209.mat",
        "10_20151023.mat", "11_20151011.mat", "12_20150807.mat",
        "13_20161130.mat", "14_20151215.mat", "15_20150527.mat",
    ),
)

SEEDIV_SESSION_LABELS: tuple[tuple[int, ...], ...] = (
    (1, 2, 3, 0, 2, 0, 0, 1, 0, 1, 2, 1, 1, 1, 2, 3, 2, 2, 3, 3, 0, 3, 0, 3),
    (2, 1, 3, 0, 0, 2, 0, 2, 3, 3, 2, 3, 2, 0, 1, 1, 2, 1, 0, 3, 0, 1, 3, 1),
    (1, 2, 2, 1, 3, 3, 3, 1, 1, 2, 1, 0, 2, 3, 3, 0, 2, 3, 0, 0, 2, 0, 1, 0),
)

SAMPLE_RATE = 200
PASS_BAND = (0.3, 50.0)
EXTRACT_BANDS: tuple[tuple[float, float], ...] = (
    (0.5, 4.0),
    (4.0, 8.0),
    (8.0, 14.0),
    (14.0, 30.0),
    (30.0, 50.0),
)
TIME_WINDOW_SECONDS = 1.0
OVERLAP_SECONDS = 0.0
_CACHE_FORMAT_VERSION = 1
_TRIAL_VARIABLE = re.compile(r"^.+_eeg(\d+)$")


@dataclass(frozen=True)
class SeedIVSubjectWindows:
    """One SEED-IV subject/session represented by 1 s LDS-DE windows."""

    trials: tuple[np.ndarray, ...]
    trial_labels: np.ndarray
    source_file: Path
    session: int
    subject: int
    loaded_from_cache: bool
    cache_file: Path | None
    cache_manifest_file: Path | None
    manifest: dict[str, Any]

    @property
    def labels(self) -> np.ndarray:
        """Alias retained for consumers that call trial labels ``labels``."""

        return self.trial_labels

    @property
    def provenance(self) -> dict[str, Any]:
        """Cache/raw provenance used to create these windows."""

        return self.manifest


def resolve_seediv_subject_file(dataset_root: str | Path, session: int, subject: int) -> Path:
    """Resolve a 1-based session/subject using the official SEED-IV file table."""

    if not 1 <= session <= len(SEEDIV_SESSION_FILES):
        raise ValueError("session must be in 1..3")
    if not 1 <= subject <= len(SEEDIV_SESSION_FILES[session - 1]):
        raise ValueError("subject must be in 1..15")

    root = Path(dataset_root).expanduser().resolve()
    relative = Path(str(session)) / SEEDIV_SESSION_FILES[session - 1][subject - 1]
    candidates = (root / "eeg_raw_data" / relative, root / relative)
    for candidate in candidates:
        if candidate.is_file():
            return candidate
    raise FileNotFoundError(candidates[0])


def _discover_seediv_trial_variables(source_file: Path) -> tuple[str, ...]:
    """Return exactly trials 1..24 in numeric order, independent of MAT order."""

    by_trial: dict[int, str] = {}
    for name, _shape, _matlab_type in whosmat(source_file):
        match = _TRIAL_VARIABLE.fullmatch(name)
        if match is None:
            continue
        trial = int(match.group(1))
        if not 1 <= trial <= 24:
            continue
        if trial in by_trial:
            raise ValueError(
                f"duplicate SEED-IV trial {trial}: {by_trial[trial]!r} and {name!r}"
            )
        by_trial[trial] = name

    missing = sorted(set(range(1, 25)) - set(by_trial))
    if missing:
        raise KeyError(f"missing SEED-IV raw trial variables: {missing}")
    return tuple(by_trial[trial] for trial in range(1, 25))


def _git_commit(libeer_root: Path) -> str:
    safe_directory = libeer_root.resolve().as_posix()
    completed = subprocess.run(
        [
            "git",
            "-c",
            f"safe.directory={safe_directory}",
            "-C",
            str(libeer_root),
            "rev-parse",
            "HEAD",
        ],
        check=True,
        capture_output=True,
        text=True,
    )
    commit = completed.stdout.strip().lower()
    if not re.fullmatch(r"[0-9a-f]{40}", commit):
        raise RuntimeError(f"unexpected LibEER commit identifier: {commit!r}")
    return commit


def _load_libeer_preprocess(libeer_root: Path) -> ModuleType:
    root = libeer_root.expanduser().resolve()
    candidates = (
        root / "LibEER" / "data_utils" / "preprocess.py",
        root / "data_utils" / "preprocess.py",
    )
    module_file = next((path for path in candidates if path.is_file()), None)
    if module_file is None:
        raise FileNotFoundError(candidates[0])

    module_name = "_paper_eeg_libeer_preprocess_" + hashlib.sha256(
        str(module_file).encode("utf-8")
    ).hexdigest()[:16]
    spec = importlib.util.spec_from_file_location(module_name, module_file)
    if spec is None or spec.loader is None:
        raise ImportError(f"cannot import LibEER preprocessing from {module_file}")
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    for function_name in ("bandpass_filter", "de_extraction", "lds"):
        if not callable(getattr(module, function_name, None)):
            raise AttributeError(f"LibEER preprocessing lacks {function_name}")
    return module


def _sha256_stable(path: Path) -> tuple[str, int, int]:
    before = path.stat()
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    after = path.stat()
    if (before.st_size, before.st_mtime_ns) != (after.st_size, after.st_mtime_ns):
        raise RuntimeError(f"source file changed while hashing: {path}")
    return digest.hexdigest(), after.st_size, after.st_mtime_ns


def _base_manifest(
    source_file: Path,
    *,
    session: int,
    subject: int,
    libeer_commit: str,
    raw_sha256: str,
    raw_size: int,
    raw_mtime_ns: int,
    trial_variables: tuple[str, ...],
) -> dict[str, Any]:
    return {
        "cache_format_version": _CACHE_FORMAT_VERSION,
        "dataset": "SEED-IV",
        "session": session,
        "subject": subject,
        "source_file": str(source_file),
        "raw_sha256": raw_sha256,
        "raw_size_bytes": raw_size,
        "raw_mtime_ns": raw_mtime_ns,
        "raw_trial_variables": list(trial_variables),
        "libeer_commit": libeer_commit,
        "parameters": {
            "sample_rate_hz": SAMPLE_RATE,
            "drop_first_sample": True,
            "pass_band_hz": list(PASS_BAND),
            "extract_bands_hz": [list(band) for band in EXTRACT_BANDS],
            "time_window_seconds": TIME_WINDOW_SECONDS,
            "overlap_seconds": OVERLAP_SECONDS,
            "feature_type": "de_lds",
            "internal_dtype": "float64",
            "output_dtype": "float32",
            "functions": ["bandpass_filter", "de_extraction", "lds"],
            "numpy_version": np.__version__,
            "scipy_version": scipy.__version__,
        },
    }


def _manifest_matches(cached: Mapping[str, Any], expected: Mapping[str, Any]) -> bool:
    return all(cached.get(key) == value for key, value in expected.items())


def _load_cache(
    cache_file: Path,
    manifest_file: Path,
    expected_manifest: Mapping[str, Any],
) -> tuple[tuple[np.ndarray, ...], np.ndarray, dict[str, Any]] | None:
    if not cache_file.is_file() or not manifest_file.is_file():
        return None
    try:
        manifest = json.loads(manifest_file.read_text(encoding="utf-8"))
        if not isinstance(manifest, dict) or not _manifest_matches(manifest, expected_manifest):
            return None
        with np.load(cache_file, allow_pickle=False) as cached:
            labels = np.asarray(cached["trial_labels"], dtype=np.int64)
            trials = tuple(
                np.ascontiguousarray(cached[f"trial_{trial:02d}"], dtype=np.float32)
                for trial in range(1, 25)
            )
    except (OSError, ValueError, KeyError, json.JSONDecodeError):
        return None

    if labels.shape != (24,):
        return None
    if any(array.ndim != 3 or array.shape[1:] != (62, 5) for array in trials):
        return None
    expected_shapes = manifest.get("trial_shapes")
    if expected_shapes != [list(array.shape) for array in trials]:
        return None
    return trials, labels, manifest


def _write_cache(
    cache_file: Path,
    manifest_file: Path,
    trials: tuple[np.ndarray, ...],
    labels: np.ndarray,
    manifest: Mapping[str, Any],
) -> None:
    cache_file.parent.mkdir(parents=True, exist_ok=True)
    nonce = uuid4().hex
    cache_temp = cache_file.with_name(f".{cache_file.name}.{nonce}.tmp")
    manifest_temp = manifest_file.with_name(f".{manifest_file.name}.{nonce}.tmp")
    payload = {f"trial_{index:02d}": trial for index, trial in enumerate(trials, start=1)}
    payload["trial_labels"] = labels
    try:
        with cache_temp.open("wb") as handle:
            np.savez_compressed(handle, **payload)
        manifest_temp.write_text(
            json.dumps(dict(manifest), ensure_ascii=False, indent=2, sort_keys=True) + "\n",
            encoding="utf-8",
        )
        cache_temp.replace(cache_file)
        manifest_temp.replace(manifest_file)
    finally:
        cache_temp.unlink(missing_ok=True)
        manifest_temp.unlink(missing_ok=True)


def load_seediv_de_lds_subject(
    dataset_root: str | Path,
    libeer_root: str | Path,
    session: int,
    subject: int,
    cache_root: str | Path | None = None,
    expected_commit: str = "39dc27e",
) -> SeedIVSubjectWindows:
    """Stream one official SEED-IV recording through LibEER's 1 s DE+LDS.

    Raw MATLAB variables are loaded and processed one trial at a time.  All
    numerical work enters LibEER as ``float64`` and the retained arrays are
    contiguous ``float32`` with shape ``(windows, 62, 5)``.
    """

    source_file = resolve_seediv_subject_file(dataset_root, session, subject)
    trial_variables = _discover_seediv_trial_variables(source_file)
    libeer_path = Path(libeer_root).expanduser().resolve()
    libeer_commit = _git_commit(libeer_path)
    normalized_expected = expected_commit.strip().lower()
    if normalized_expected and not libeer_commit.startswith(normalized_expected):
        raise RuntimeError(
            f"LibEER commit mismatch: expected {expected_commit}, found {libeer_commit}"
        )

    raw_sha256, raw_size, raw_mtime_ns = _sha256_stable(source_file)
    base_manifest = _base_manifest(
        source_file,
        session=session,
        subject=subject,
        libeer_commit=libeer_commit,
        raw_sha256=raw_sha256,
        raw_size=raw_size,
        raw_mtime_ns=raw_mtime_ns,
        trial_variables=trial_variables,
    )

    cache_file: Path | None = None
    manifest_file: Path | None = None
    if cache_root is not None:
        cache_dir = Path(cache_root).expanduser().resolve()
        cache_file = cache_dir / f"seediv_de_lds_s{session:02d}_sub{subject:02d}.npz"
        manifest_file = cache_file.with_suffix(".json")
        cached = _load_cache(cache_file, manifest_file, base_manifest)
        if cached is not None:
            trials, labels, manifest = cached
            return SeedIVSubjectWindows(
                trials=trials,
                trial_labels=labels,
                source_file=source_file,
                session=session,
                subject=subject,
                loaded_from_cache=True,
                cache_file=cache_file,
                cache_manifest_file=manifest_file,
                manifest=manifest,
            )

    preprocess = _load_libeer_preprocess(libeer_path)
    trials_list: list[np.ndarray] = []
    extract_bands = [list(band) for band in EXTRACT_BANDS]
    for trial_number, variable_name in enumerate(trial_variables, start=1):
        payload = loadmat(source_file, variable_names=[variable_name])
        if variable_name not in payload:
            raise KeyError(f"missing {variable_name!r} while loading trial {trial_number}")
        raw = np.asarray(payload[variable_name])
        if raw.ndim != 2 or raw.shape[0] != 62:
            raise ValueError(f"unexpected {variable_name} shape: {raw.shape}")
        if raw.shape[1] <= 1:
            raise ValueError(f"{variable_name} has no samples after raw[:, 1:]")

        trial_raw = np.ascontiguousarray(raw[:, 1:], dtype=np.float64)
        wrapped = [[[trial_raw]]]
        filtered = preprocess.bandpass_filter(wrapped, SAMPLE_RATE, list(PASS_BAND))[0][0][0]
        de = preprocess.de_extraction(
            np.asarray(filtered, dtype=np.float64),
            SAMPLE_RATE,
            extract_bands,
            TIME_WINDOW_SECONDS,
            OVERLAP_SECONDS,
        )
        smoothed = preprocess.lds(np.asarray(de, dtype=np.float64))
        trial = np.ascontiguousarray(smoothed, dtype=np.float32)
        if trial.ndim != 3 or trial.shape[1:] != (62, 5):
            raise ValueError(f"unexpected processed trial {trial_number} shape: {trial.shape}")
        if trial.shape[0] == 0:
            raise ValueError(f"processed trial {trial_number} has no complete 1 s windows")
        trials_list.append(trial)

    trials = tuple(trials_list)
    labels = np.asarray(SEEDIV_SESSION_LABELS[session - 1], dtype=np.int64)
    manifest = dict(base_manifest)
    manifest["trial_shapes"] = [list(trial.shape) for trial in trials]
    manifest["trial_labels"] = labels.tolist()
    if cache_file is not None and manifest_file is not None:
        _write_cache(cache_file, manifest_file, trials, labels, manifest)

    return SeedIVSubjectWindows(
        trials=trials,
        trial_labels=labels,
        source_file=source_file,
        session=session,
        subject=subject,
        loaded_from_cache=False,
        cache_file=cache_file,
        cache_manifest_file=manifest_file,
        manifest=manifest,
    )


def flatten_seediv_subject_windows(
    subject_data: SeedIVSubjectWindows,
    *,
    subject: int | None = None,
    session: int | None = None,
) -> SeedWindowRows:
    """Flatten one SEED-IV recording while retaining clustering provenance."""

    subject_id = subject_data.subject if subject is None else subject
    session_id = subject_data.session if session is None else session
    if subject_id <= 0 or session_id <= 0:
        raise ValueError("subject and session identifiers must be positive")
    if len(subject_data.trials) != 24 or subject_data.trial_labels.shape != (24,):
        raise ValueError("SEED-IV subject data must contain exactly 24 labeled trials")

    features = np.concatenate(subject_data.trials, axis=0)
    labels = np.concatenate(
        [
            np.full(len(trial), subject_data.trial_labels[index], dtype=np.int64)
            for index, trial in enumerate(subject_data.trials)
        ]
    )
    trials = np.concatenate(
        [
            np.full(len(trial), index + 1, dtype=np.int16)
            for index, trial in enumerate(subject_data.trials)
        ]
    )
    return SeedWindowRows(
        features=features,
        labels=labels,
        subject=np.full(len(labels), subject_id, dtype=np.int16),
        session=np.full(len(labels), session_id, dtype=np.int8),
        trial=trials,
    )


==> anc/pcma/eval/__init__.py <==
# Package marker; non-empty for arXiv archival compatibility.


==> anc/pcma/eval/protocol_audit.py <==
"""Reconstruct reporting choices and audit declared information boundaries.

This utility checks supplied records. It cannot detect omitted data contacts.
No data, network access, or model training is required for the synthetic demo.
"""
from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np


def validate_trial_partitions(partitions, trial_labels):
    labels = np.asarray(trial_labels)
    expected = {"train", "validation", "selection", "audit"}
    if set(partitions) != expected:
        raise ValueError("four declared partitions required")
    seen = set()
    for name, ids in partitions.items():
        if not ids or len(ids) != len(set(ids)):
            raise ValueError(f"empty or duplicate trial IDs: {name}")
        current = set(ids)
        if any(not isinstance(i, int) or i < 1 or i > len(labels) for i in ids):
            raise ValueError("trial ID outside data")
        if seen & current:
            raise ValueError("trial overlap between partitions")
        if set(labels[np.asarray(ids) - 1]) != set(labels):
            raise ValueError(f"missing class in {name}")
        seen |= current
    if seen != set(range(1, len(labels) + 1)):
        raise ValueError("unassigned trials")


def earliest_best(values):
    values = np.asarray(values, dtype=float)
    if values.ndim != 1 or not values.size or not np.isfinite(values).all():
        raise ValueError("nonempty finite score vector required")
    return int(np.argmax(values)) + 1


def reporting_summary(logits, labels, subjects, trials):
    logits, labels, subjects, trials = map(np.asarray, (logits, labels, subjects, trials))
    if logits.ndim != 2 or logits.shape[0] == 0 or not np.isfinite(logits).all():
        raise ValueError("finite nonempty logits required")
    if any(a.ndim != 1 or len(a) != len(logits) for a in (labels, subjects, trials)):
        raise ValueError("row metadata must match logits")
    if not np.issubdtype(labels.dtype, np.integer) or np.any(labels < 0) or np.any(labels >= logits.shape[1]):
        raise ValueError("invalid class labels")
    correct = logits.argmax(1) == labels
    per_subject = {}
    for subject in np.unique(subjects):
        mask = subjects == subject
        trial_correct = []
        for trial in np.unique(trials[mask]):
            group = mask & (trials == trial)
            if len(np.unique(labels[group])) != 1:
                raise ValueError("trial contains conflicting labels")
            trial_correct.append(int(logits[group].mean(0).argmax() == labels[group][0]))
        per_subject[str(subject)] = {
            "window_accuracy": float(correct[mask].mean()),
            "trial_accuracy": float(np.mean(trial_correct)),
            "windows": int(mask.sum()),
            "trials": len(trial_correct),
        }
    return {
        "pooled_window_accuracy": float(correct.mean()),
        "subject_equal_window_accuracy": float(np.mean([x["window_accuracy"] for x in per_subject.values()])),
        "subject_equal_trial_accuracy": float(np.mean([x["trial_accuracy"] for x in per_subject.values()])),
        "per_subject": per_subject,
    }


def paired_subject_interval(differences, *, replicates=20000, seed=20260910):
    values = np.asarray(differences, dtype=float)
    if values.ndim != 1 or values.size < 2 or not np.isfinite(values).all():
        raise ValueError("at least two finite independent-unit values required")
    rng = np.random.default_rng(seed)
    means = values[rng.integers(0, len(values), size=(replicates, len(values)))].mean(1)
    return {"mean": float(values.mean()), "ci95": np.quantile(means, [0.025, 0.975]).tolist(),
            "n_subjects": len(values), "unit": "subject", "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"}


def audit_contact_log(events, expected_cells):
    frozen, audit_loaded = set(), set()
    errors = []
    for event in events:
        kind, cell = event.get("event"), event.get("cell")
        if kind == "selection_frozen":
            if cell in frozen:
                errors.append("duplicate selection freeze")
            frozen.add(cell)
        elif kind == "audit_loaded":
            if len(frozen) != expected_cells:
                errors.append("audit accessed before all selections frozen")
            if cell not in frozen:
                errors.append("audit accessed without own frozen selection")
            if cell in audit_loaded:
                errors.append("duplicate audit access")
            audit_loaded.add(cell)
    if len(frozen) != expected_cells or len(audit_loaded) != expected_cells:
        errors.append("incomplete cell coverage")
    return {"valid": not errors, "errors": sorted(set(errors)), "frozen_cells": len(frozen),
            "audited_cells": len(audit_loaded), "scope": "checks supplied log only; cannot detect unlogged access"}


def demo():
    logits = np.array([[2., 0.], [2., 0.], [2., 0.], [2., 0.]])
    summary = reporting_summary(logits, np.array([0, 0, 0, 1]), np.array([1, 1, 1, 2]), np.array([1, 1, 1, 1]))
    good = [{"event": "selection_frozen", "cell": "one"}, {"event": "audit_loaded", "cell": "one"}]
    return {"synthetic_reporting": summary, "valid_log": audit_contact_log(good, 1),
            "invalid_log": audit_contact_log(good[::-1], 1)}


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--demo", action="store_true")
    p.add_argument("--events", type=Path)
    p.add_argument("--expected-cells", type=int)
    args = p.parse_args()
    if args.demo:
        result = demo()
    elif args.events is not None and args.expected_cells is not None:
        result = audit_contact_log([json.loads(x) for x in args.events.read_text(encoding="utf-8").splitlines()], args.expected_cells)
    else:
        p.error("use --demo or --events with --expected-cells")
    print(json.dumps(result, indent=2))
    if result.get("valid") is False:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/plans/2026-09-10-mlp-standardization-diagnostic.json <==
{
  "protocol_id": "selection_sensitivity_mlp_train_standardized_posthoc_20260910",
  "design_status": "post-result diagnostic amendment; original 180-cell experiment retained unchanged",
  "dataset": "SEED official 1-second de_LDS",
  "feature_root": "data/SEED/SEED/SEED/SEED_EEG/ExtractedFeatures_1s",
  "vendor_root": "output/revision_2026-09-10/vendor/libeer_39dc27e/LibEER",
  "dgcnn_source_sha256": "020e369d54676e78bc3ef42df2fa76d65eb85140f566c22857fd2c6c65b0577d",
  "dgcnn_config_sha256": "0e54afb0986eade332316449217d07acb6af04b6383490228d8a6c05230f0d4a",
  "subjects": [
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15
  ],
  "sessions": [
    1,
    2
  ],
  "optimization_seeds": [
    2024,
    2025,
    2026
  ],
  "split_seed": 20260910,
  "trials": {
    "train": [
      3,
      5,
      6,
      8,
      9,
      12
    ],
    "validation": [
      1,
      4,
      11
    ],
    "selection": [
      7,
      13,
      14
    ],
    "audit": [
      2,
      10,
      15
    ]
  },
  "split_rule": "numpy default_rng(split_seed); permute five trial IDs within each class; first two train, third validation, fourth selection A, fifth audit B; identical split across subjects and sessions",
  "models": [
    "mlp"
  ],
  "epochs": 80,
  "batch_size": 64,
  "evaluation_batch_size": 512,
  "learning_rate": 0.0015,
  "optimizer": "AdamW",
  "weight_decay": 0.0001,
  "adam_epsilon": 0.0001,
  "dgcnn_regularizer": 0.01,
  "mlp": {
    "hidden": [
      128,
      64
    ],
    "activation": "ReLU",
    "dropout": 0.5,
    "extra_regularizer": 0.0
  },
  "normalization": "per feature mean and population SD fitted on six training trials only; scale floor 1e-6",
  "selection_metric": "window_accuracy",
  "tie_rule": "earliest maximum",
  "policies": [
    "fixed",
    "validation",
    "selection"
  ],
  "primary_endpoint": "subject-equal paired window accuracy on B: selection minus validation",
  "secondary_endpoints": [
    "B: validation minus fixed",
    "B: selection minus fixed",
    "A: selection minus validation",
    "(selection minus validation on A) minus (selection minus validation on B)",
    "trial accuracy from mean logits",
    "pooled-window versus subject-equal reporting"
  ],
  "uncertainty": {
    "unit": "subject",
    "within_subject": "average two sessions and three optimization seeds first",
    "method": "paired percentile cluster bootstrap, conditional on fixed models and trial split",
    "replicates": 20000,
    "seed": 20260910,
    "level": 0.95
  },
  "historical_exposure": "Both sessions and participants previously used in manuscript development. B is excluded from current-run selection only; no claim of globally untouched or prospectively independent data.",
  "execution_boundary": "All models and policies are frozen for all cells before B features are loaded by this runner. No tuning, early stopping, replacement seeds, or outcome-based expansion.",
  "interpretation_boundary": "New six-trial training design and batch size differ from the historical 9/6 trajectory. Neither the A/B gap nor its difference-in-differences is a pure causal leakage penalty; three evaluation trials per set may differ in difficulty. This follow-up was motivated by raw-input MLP training accuracy 0.355974; it is post hoc and cannot replace the original primary model comparison. Exactly one preprocessing diagnostic; no further tuning or replacement seeds.",
  "maximum_wall_seconds": 1800,
  "expected_training_cells": 90
}

==> anc/plans/2026-09-10-selection-rotation-v2.json <==
{
  "protocol_id": "selection_rotation_v2_20260910",
  "design_status": "post-rejection extension frozen before this run; not preregistered",
  "dataset": "SEED official 1-second de_LDS",
  "feature_root": "data/SEED/SEED/SEED/SEED_EEG/ExtractedFeatures_1s",
  "vendor_root": "output/revision_2026-09-10/vendor/libeer_39dc27e/LibEER",
  "dgcnn_source_sha256": "020e369d54676e78bc3ef42df2fa76d65eb85140f566c22857fd2c6c65b0577d",
  "dgcnn_config_sha256": "0e54afb0986eade332316449217d07acb6af04b6383490228d8a6c05230f0d4a",
  "subjects": [
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15
  ],
  "sessions": [
    1,
    2
  ],
  "split_seed": 20260911,
  "split_rule": "numpy default_rng(split_seed); permute five trial IDs within each class; first two train, third validation, fourth selection A, fifth audit B; identical split across subjects and sessions",
  "models": [
    "dgcnn",
    "mlp"
  ],
  "epochs": 80,
  "batch_size": 64,
  "evaluation_batch_size": 512,
  "learning_rate": 0.0015,
  "optimizer": "AdamW",
  "weight_decay": 0.0001,
  "adam_epsilon": 0.0001,
  "dgcnn_regularizer": 0.01,
  "mlp": {
    "hidden": [
      128,
      64
    ],
    "activation": "ReLU",
    "dropout": 0.5,
    "extra_regularizer": 0.0
  },
  "selection_metric": "window_accuracy",
  "tie_rule": "earliest maximum",
  "historical_exposure": "Both sessions and participants previously used in manuscript development. B is excluded from current-run selection only; no claim of globally untouched or prospectively independent data.",
  "interpretation_boundary": "15 participants; five dependent role rotations, two previously used sessions, one optimization seed. Average sessions and rotations within participant, then bootstrap15 participants conditional on fixed rotations and fits. Positive symmetric window gap is algebraically guaranteed, not a novel finding. Quantify magnitude and candidate-count sensitivity, not universal causal leakage or independent replication.",
  "maximum_wall_seconds": 7200,
  "expected_training_cells": 300,
  "optimization_seed": 2024,
  "bootstrap_seed": 20260911,
  "budgets": [
    1,
    5,
    10,
    20,
    40,
    80
  ],
  "rotations": [
    {
      "train": [
        1,
        4,
        6,
        8,
        11,
        15
      ],
      "validation": [
        2,
        12,
        14
      ],
      "A": [
        3,
        5,
        10
      ],
      "B": [
        7,
        9,
        13
      ]
    },
    {
      "train": [
        2,
        6,
        8,
        12,
        14,
        15
      ],
      "validation": [
        3,
        5,
        10
      ],
      "A": [
        7,
        9,
        13
      ],
      "B": [
        1,
        4,
        11
      ]
    },
    {
      "train": [
        2,
        3,
        5,
        10,
        12,
        14
      ],
      "validation": [
        7,
        9,
        13
      ],
      "A": [
        1,
        4,
        11
      ],
      "B": [
        6,
        8,
        15
      ]
    },
    {
      "train": [
        3,
        5,
        7,
        9,
        10,
        13
      ],
      "validation": [
        1,
        4,
        11
      ],
      "A": [
        6,
        8,
        15
      ],
      "B": [
        2,
        12,
        14
      ]
    },
    {
      "train": [
        1,
        4,
        7,
        9,
        11,
        13
      ],
      "validation": [
        6,
        8,
        15
      ],
      "A": [
        2,
        12,
        14
      ],
      "B": [
        3,
        5,
        10
      ]
    }
  ],
  "normalization": "DGCNN raw official features; MLP training-only standardization based on disclosed prior diagnostic; not an architecture-only comparison",
  "primary_endpoint": "80-candidate symmetric own-selected minus cross-selected window accuracy: magnitude and rotation stability, not testing its mathematically nonnegative sign",
  "secondary_endpoints": [
    "cross-selected minus validation-selected",
    "cross-selected minus fixed80",
    "trial mean-logit accuracy",
    "nested candidate counts at common80 training horizon",
    "five rotation means, no independent-rotation inference"
  ],
  "execution_boundary": "A and B scored along fixed trajectories for symmetric retrospective resampling. Neither affects gradients, normalization, stopping, architecture, seed or analysis. No untouched-B claim. All300 cells retained; no significance-dependent stopping or expansion."
}

==> anc/plans/2026-09-10-selection-sensitivity-v1.json <==
{
  "protocol_id": "selection_sensitivity_v1_20260910",
  "design_status": "frozen_before_new_training; post-rejection sensitivity study, not preregistration",
  "dataset": "SEED official 1-second de_LDS",
  "feature_root": "data/SEED/SEED/SEED/SEED_EEG/ExtractedFeatures_1s",
  "vendor_root": "output/revision_2026-09-10/vendor/libeer_39dc27e/LibEER",
  "dgcnn_source_sha256": "020e369d54676e78bc3ef42df2fa76d65eb85140f566c22857fd2c6c65b0577d",
  "dgcnn_config_sha256": "0e54afb0986eade332316449217d07acb6af04b6383490228d8a6c05230f0d4a",
  "subjects": [1,2,3,4,5,6,7,8,9,10,11,12,13,14,15],
  "sessions": [1,2],
  "optimization_seeds": [2024,2025,2026],
  "split_seed": 20260910,
  "trials": {"train": [3,5,6,8,9,12], "validation": [1,4,11], "selection": [7,13,14], "audit": [2,10,15]},
  "split_rule": "numpy default_rng(split_seed); permute five trial IDs within each class; first two train, third validation, fourth selection A, fifth audit B; identical split across subjects and sessions",
  "models": ["dgcnn", "mlp"],
  "epochs": 80,
  "batch_size": 64,
  "evaluation_batch_size": 512,
  "learning_rate": 0.0015,
  "optimizer": "AdamW",
  "weight_decay": 0.0001,
  "adam_epsilon": 0.0001,
  "dgcnn_regularizer": 0.01,
  "mlp": {"hidden": [128,64], "activation": "ReLU", "dropout": 0.5, "extra_regularizer": 0.0},
  "normalization": "none; both receive the same official 62-by-5 DE/LDS feature tensor",
  "selection_metric": "window_accuracy",
  "tie_rule": "earliest maximum",
  "policies": ["fixed", "validation", "selection"],
  "primary_endpoint": "subject-equal paired window accuracy on B: selection minus validation",
  "secondary_endpoints": ["B: validation minus fixed", "B: selection minus fixed", "A: selection minus validation", "(selection minus validation on A) minus (selection minus validation on B)", "trial accuracy from mean logits", "pooled-window versus subject-equal reporting"],
  "uncertainty": {"unit": "subject", "within_subject": "average two sessions and three optimization seeds first", "method": "paired percentile cluster bootstrap, conditional on fixed models and trial split", "replicates": 20000, "seed": 20260910, "level": 0.95},
  "historical_exposure": "Both sessions and participants previously used in manuscript development. B is excluded from current-run selection only; no claim of globally untouched or prospectively independent data.",
  "execution_boundary": "All models and policies are frozen for all cells before B features are loaded by this runner. No tuning, early stopping, replacement seeds, or outcome-based expansion.",
  "interpretation_boundary": "New six-trial training design and batch size differ from the historical 9/6 trajectory. Neither the A/B gap nor its difference-in-differences is a pure causal leakage penalty; three evaluation trials per set may differ in difficulty.",
  "maximum_wall_seconds": 7200,
  "expected_training_cells": 180
}


==> anc/plans/2026-09-11-revision-v3-reanalysis.json <==
{
  "status": "post-review descriptive reanalysis; recorded before this additional computation, after v2 outcomes were inspected",
  "source": "results/revision_2026-09-10/selection_rotation_v2",
  "scope": "No training, no new data, no selection of an optimal budget",
  "endpoints": ["S80-S5", "C80-C5", "V80-V5"],
  "models": ["dgcnn", "mlp"],
  "unit": "15 participant records; average two sessions and five dependent rotations before paired differencing",
  "interval": "20000 paired percentile bootstrap replicates, seed 20260911, unadjusted descriptive 95 percent intervals",
  "displays": ["all S,C,V and fixed80 means at K=1,5,10,20,40,80", "selected epoch frequencies and median/IQR for validation,A,B at every K"],
  "interpretation": "Nested grid changes candidate count, spacing and earliest available epoch together. Do not infer a pure count effect, an optimum, equivalence or independent confirmation.",
  "privacy": "Keep participant records local; package aggregate inputs and scripts only. State that bootstrap re-estimation requires local experiment records."
}


==> anc/requirements.txt <==
numpy==1.26.4
scipy==1.13.1
torch==2.5.1
matplotlib>=3.7,<4
PyYAML>=6,<7
pytest>=8,<9


==> anc/rotation_reanalysis_v3.json <==
{
  "status": "post-review descriptive reanalysis",
  "n_participants": 15,
  "bootstrap_replicates": 20000,
  "bootstrap_seed": 20260911,
  "models": {
    "dgcnn": {
      "contrasts": {
        "own_selected": {
          "mean": 0.062410439330337325,
          "ci95": [
            0.05236864560269201,
            0.07326257074914194
          ]
        },
        "cross_selected": {
          "mean": -0.012384329920360575,
          "ci95": [
            -0.026671286745963002,
            0.0026183062080444492
          ]
        },
        "validation": {
          "mean": -0.00594185784542792,
          "ci95": [
            -0.018186555498459715,
            0.005588267233538672
          ]
        }
      },
      "budgets": {
        "1": {
          "own_selected": {
            "mean": 0.619981048175669,
            "ci95": [
              0.5659987660228285,
              0.6750060128537818
            ]
          },
          "cross_selected": {
            "mean": 0.619981048175669,
            "ci95": [
              0.5659987660228285,
              0.6750060128537818
            ]
          },
          "validation": {
            "mean": 0.619981048175669,
            "ci95": [
              0.5659987660228285,
              0.6750060128537818
            ]
          },
          "fixed": {
            "mean": 0.619981048175669,
            "ci95": [
              0.5659987660228285,
              0.6750060128537818
            ]
          }
        },
        "5": {
          "own_selected": {
            "mean": 0.682228285077796,
            "ci95": [
              0.6321033537266469,
              0.7327163354646965
            ]
          },
          "cross_selected": {
            "mean": 0.6403546423560605,
            "ci95": [
              0.5902376384457807,
              0.6911586708647509
            ]
          },
          "validation": {
            "mean": 0.6336294567901699,
            "ci95": [
              0.58383301230617,
              0.683320911150713
            ]
          },
          "fixed": {
            "mean": 0.619981048175669,
            "ci95": [
              0.5659987660228285,
              0.6750060128537818
            ]
          }
        },
        "10": {
          "own_selected": {
            "mean": 0.6995591806261401,
            "ci95": [
              0.6510137862381183,
              0.7482579015006298
            ]
          },
          "cross_selected": {
            "mean": 0.6425553063583525,
            "ci95": [
              0.5938031051501824,
              0.6924257536219933
            ]
          },
          "validation": {
            "mean": 0.6363220386926504,
            "ci95": [
              0.5858091291937536,
              0.6872932697915515
            ]
          },
          "fixed": {
            "mean": 0.619981048175669,
            "ci95": [
              0.5659987660228285,
              0.6750060128537818
            ]
          }
        },
        "20": {
          "own_selected": {
            "mean": 0.713031340812178,
            "ci95": [
              0.6650314981278983,
              0.7604946258659426
            ]
          },
          "cross_selected": {
            "mean": 0.6417499520618036,
            "ci95": [
              0.5929664833770759,
              0.689624242473612
            ]
          },
          "validation": {
            "mean": 0.6390039758642024,
            "ci95": [
              0.5858812493011999,
              0.6914439708944354
            ]
          },
          "fixed": {
            "mean": 0.619981048175669,
            "ci95": [
              0.5659987660228285,
              0.6750060128537818
            ]
          }
        },
        "40": {
          "own_selected": {
            "mean": 0.731071610293738,
            "ci95": [
              0.6832832911871407,
              0.7775722066907478
            ]
          },
          "cross_selected": {
            "mean": 0.6387571957847008,
            "ci95": [
              0.5890752423349681,
              0.6873752919016721
            ]
          },
          "validation": {
            "mean": 0.6385773994021876,
            "ci95": [
              0.5876873931579715,
              0.6894687563925569
            ]
          },
          "fixed": {
            "mean": 0.619981048175669,
            "ci95": [
              0.5659987660228285,
              0.6750060128537818
            ]
          }
        },
        "80": {
          "own_selected": {
            "mean": 0.7446387244081333,
            "ci95": [
              0.6976581756470026,
              0.7898086682406221
            ]
          },
          "cross_selected": {
            "mean": 0.6279703124357001,
            "ci95": [
              0.581451016591209,
              0.6730692430578278
            ]
          },
          "validation": {
            "mean": 0.6276875989447418,
            "ci95": [
              0.5712822492485122,
              0.681305281539376
            ]
          },
          "fixed": {
            "mean": 0.619981048175669,
            "ci95": [
              0.5659987660228285,
              0.6750060128537818
            ]
          }
        }
      },
      "epoch_distributions": {
        "1": {
          "validation": {
            "n_trajectories": 150,
            "median": 80.0,
            "q25": 80.0,
            "q75": 80.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              150
            ]
          },
          "A": {
            "n_trajectories": 150,
            "median": 80.0,
            "q25": 80.0,
            "q75": 80.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              150
            ]
          },
          "B": {
            "n_trajectories": 150,
            "median": 80.0,
            "q25": 80.0,
            "q75": 80.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              150
            ]
          }
        },
        "5": {
          "validation": {
            "n_trajectories": 150,
            "median": 32.0,
            "q25": 16.0,
            "q75": 48.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              71,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              23,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              19,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              11,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              26
            ]
          },
          "A": {
            "n_trajectories": 150,
            "median": 32.0,
            "q25": 16.0,
            "q75": 48.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              69,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              31,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              15,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              20,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              15
            ]
          },
          "B": {
            "n_trajectories": 150,
            "median": 32.0,
            "q25": 16.0,
            "q75": 48.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              56,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              33,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              25,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              19,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              17
            ]
          }
        },
        "10": {
          "validation": {
            "n_trajectories": 150,
            "median": 24.0,
            "q25": 8.0,
            "q75": 56.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              50,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              23,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              13,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              11,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              8,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              15,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              12
            ]
          },
          "A": {
            "n_trajectories": 150,
            "median": 24.0,
            "q25": 8.0,
            "q75": 46.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              50,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              22,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              18,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              10,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              12,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              8,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              9,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              9
            ]
          },
          "B": {
            "n_trajectories": 150,
            "median": 32.0,
            "q25": 8.0,
            "q75": 48.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              48,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              14,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              12,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              15,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              13,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              11,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              7,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              11,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              8,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              11
            ]
          }
        },
        "20": {
          "validation": {
            "n_trajectories": 150,
            "median": 20.0,
            "q25": 4.0,
            "q75": 48.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              44,
              0,
              0,
              0,
              8,
              0,
              0,
              0,
              9,
              0,
              0,
              0,
              11,
              0,
              0,
              0,
              11,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              2,
              0,
              0,
              0,
              3,
              0,
              0,
              0,
              7,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              4,
              0,
              0,
              0,
              4,
              0,
              0,
              0,
              3,
              0,
              0,
              0,
              1,
              0,
              0,
              0,
              3,
              0,
              0,
              0,
              2,
              0,
              0,
              0,
              4,
              0,
              0,
              0,
              9,
              0,
              0,
              0,
              7,
              0,
              0,
              0,
              7
            ]
          },
          "A": {
            "n_trajectories": 150,
            "median": 20.0,
            "q25": 4.0,
            "q75": 36.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              42,
              0,
              0,
              0,
              16,
              0,
              0,
              0,
              4,
              0,
              0,
              0,
              11,
              0,
              0,
              0,
              13,
              0,
              0,
              0,
              10,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              8,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              3,
              0,
              0,
              0,
              3,
              0,
              0,
              0,
              3,
              0,
              0,
              0,
              2,
              0,
              0,
              0,
              2,
              0,
              0,
              0,
              3,
              0,
              0,
              0,
              3,
              0,
              0,
              0,
              3,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              3
            ]
          },
          "B": {
            "n_trajectories": 150,
            "median": 20.0,
            "q25": 4.0,
            "q75": 40.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              41,
              0,
              0,
              0,
              13,
              0,
              0,
              0,
              9,
              0,
              0,
              0,
              9,
              0,
              0,
              0,
              9,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              9,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              3,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              2,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              3,
              0,
              0,
              0,
              4,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              4
            ]
          }
        },
        "40": {
          "validation": {
            "n_trajectories": 150,
            "median": 14.0,
            "q25": 2.0,
            "q75": 42.0,
            "counts_epochs_1_to_80": [
              0,
              39,
              0,
              16,
              0,
              7,
              0,
              2,
              0,
              5,
              0,
              3,
              0,
              6,
              0,
              4,
              0,
              4,
              0,
              5,
              0,
              1,
              0,
              3,
              0,
              2,
              0,
              2,
              0,
              0,
              0,
              1,
              0,
              0,
              0,
              5,
              0,
              2,
              0,
              2,
              0,
              4,
              0,
              2,
              0,
              2,
              0,
              3,
              0,
              2,
              0,
              1,
              0,
              1,
              0,
              0,
              0,
              1,
              0,
              2,
              0,
              1,
              0,
              0,
              0,
              1,
              0,
              2,
              0,
              2,
              0,
              4,
              0,
              4,
              0,
              3,
              0,
              0,
              0,
              6
            ]
          },
          "A": {
            "n_trajectories": 150,
            "median": 16.0,
            "q25": 2.0,
            "q75": 33.5,
            "counts_epochs_1_to_80": [
              0,
              40,
              0,
              10,
              0,
              4,
              0,
              6,
              0,
              4,
              0,
              2,
              0,
              6,
              0,
              5,
              0,
              5,
              0,
              7,
              0,
              4,
              0,
              7,
              0,
              4,
              0,
              2,
              0,
              2,
              0,
              4,
              0,
              3,
              0,
              1,
              0,
              3,
              0,
              3,
              0,
              0,
              0,
              0,
              0,
              2,
              0,
              2,
              0,
              1,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              1,
              0,
              0,
              0,
              3,
              0,
              1,
              0,
              2,
              0,
              0,
              0,
              3,
              0,
              0,
              0,
              3,
              0,
              1,
              0,
              1,
              0,
              3
            ]
          },
          "B": {
            "n_trajectories": 150,
            "median": 15.0,
            "q25": 2.0,
            "q75": 48.5,
            "counts_epochs_1_to_80": [
              0,
              40,
              0,
              11,
              0,
              6,
              0,
              9,
              0,
              3,
              0,
              1,
              0,
              5,
              0,
              3,
              0,
              4,
              0,
              3,
              0,
              1,
              0,
              3,
              0,
              2,
              0,
              3,
              0,
              2,
              0,
              5,
              0,
              3,
              0,
              5,
              0,
              1,
              0,
              0,
              0,
              0,
              0,
              2,
              0,
              0,
              0,
              0,
              0,
              3,
              0,
              2,
              0,
              1,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              2,
              0,
              1,
              0,
              3,
              0,
              2,
              0,
              3,
              0,
              2,
              0,
              2,
              0,
              3,
              0,
              8,
              0,
              1
            ]
          }
        },
        "80": {
          "validation": {
            "n_trajectories": 150,
            "median": 7.5,
            "q25": 2.0,
            "q75": 39.0,
            "counts_epochs_1_to_80": [
              35,
              16,
              10,
              6,
              4,
              2,
              2,
              1,
              3,
              3,
              1,
              1,
              1,
              0,
              2,
              2,
              1,
              4,
              1,
              1,
              0,
              1,
              1,
              1,
              1,
              0,
              1,
              1,
              1,
              0,
              0,
              1,
              2,
              0,
              1,
              2,
              1,
              1,
              2,
              1,
              1,
              3,
              1,
              2,
              1,
              1,
              2,
              2,
              0,
              0,
              0,
              0,
              0,
              0,
              1,
              0,
              0,
              1,
              0,
              0,
              0,
              1,
              1,
              0,
              0,
              0,
              0,
              1,
              0,
              2,
              0,
              3,
              2,
              2,
              0,
              2,
              4,
              0,
              0,
              3
            ]
          },
          "A": {
            "n_trajectories": 150,
            "median": 8.5,
            "q25": 2.0,
            "q75": 31.0,
            "counts_epochs_1_to_80": [
              31,
              23,
              6,
              3,
              4,
              1,
              2,
              5,
              1,
              1,
              1,
              0,
              0,
              3,
              2,
              4,
              2,
              3,
              1,
              2,
              3,
              3,
              0,
              2,
              0,
              4,
              1,
              2,
              1,
              0,
              2,
              0,
              1,
              1,
              1,
              1,
              0,
              2,
              1,
              2,
              2,
              0,
              0,
              0,
              0,
              0,
              1,
              1,
              1,
              1,
              1,
              0,
              1,
              4,
              1,
              0,
              1,
              0,
              2,
              0,
              1,
              0,
              1,
              1,
              0,
              1,
              0,
              0,
              1,
              0,
              0,
              0,
              1,
              3,
              0,
              0,
              0,
              1,
              1,
              1
            ]
          },
          "B": {
            "n_trajectories": 150,
            "median": 15.5,
            "q25": 2.0,
            "q75": 41.0,
            "counts_epochs_1_to_80": [
              28,
              19,
              9,
              3,
              1,
              2,
              2,
              3,
              4,
              1,
              0,
              0,
              1,
              1,
              1,
              2,
              0,
              2,
              2,
              2,
              3,
              0,
              1,
              1,
              3,
              2,
              1,
              1,
              2,
              1,
              3,
              1,
              0,
              1,
              2,
              2,
              2,
              1,
              1,
              0,
              2,
              0,
              0,
              0,
              1,
              0,
              0,
              0,
              0,
              0,
              1,
              0,
              0,
              1,
              1,
              0,
              1,
              2,
              2,
              0,
              1,
              0,
              1,
              1,
              2,
              1,
              0,
              1,
              1,
              2,
              1,
              1,
              3,
              2,
              6,
              0,
              0,
              3,
              1,
              1
            ]
          }
        }
      }
    },
    "mlp": {
      "contrasts": {
        "own_selected": {
          "mean": 0.019630105613411775,
          "ci95": [
            0.014751993654242379,
            0.024923535456857722
          ]
        },
        "cross_selected": {
          "mean": -0.001619500309810736,
          "ci95": [
            -0.006580296596221505,
            0.003930279654558626
          ]
        },
        "validation": {
          "mean": -0.0012430336670437151,
          "ci95": [
            -0.007439712809432473,
            0.005129490016057654
          ]
        }
      },
      "budgets": {
        "1": {
          "own_selected": {
            "mean": 0.6332978895663869,
            "ci95": [
              0.5866129808925328,
              0.6843202588028887
            ]
          },
          "cross_selected": {
            "mean": 0.6332978895663869,
            "ci95": [
              0.5866129808925328,
              0.6843202588028887
            ]
          },
          "validation": {
            "mean": 0.6332978895663869,
            "ci95": [
              0.5866129808925328,
              0.6843202588028887
            ]
          },
          "fixed": {
            "mean": 0.6332978895663869,
            "ci95": [
              0.5866129808925328,
              0.6843202588028887
            ]
          }
        },
        "5": {
          "own_selected": {
            "mean": 0.6444413650249027,
            "ci95": [
              0.598943538272813,
              0.6940807043110715
            ]
          },
          "cross_selected": {
            "mean": 0.6306179892145954,
            "ci95": [
              0.5836298599086511,
              0.6822699064405594
            ]
          },
          "validation": {
            "mean": 0.6315723434605054,
            "ci95": [
              0.5840230647911926,
              0.6836647741883088
            ]
          },
          "fixed": {
            "mean": 0.6332978895663869,
            "ci95": [
              0.5866129808925328,
              0.6843202588028887
            ]
          }
        },
        "10": {
          "own_selected": {
            "mean": 0.6479753595904126,
            "ci95": [
              0.6026337531465751,
              0.6974589026184838
            ]
          },
          "cross_selected": {
            "mean": 0.6299225289552184,
            "ci95": [
              0.5833903797574705,
              0.6814374701972788
            ]
          },
          "validation": {
            "mean": 0.6317265532620678,
            "ci95": [
              0.5841331776163285,
              0.6837359424858986
            ]
          },
          "fixed": {
            "mean": 0.6332978895663869,
            "ci95": [
              0.5866129808925328,
              0.6843202588028887
            ]
          }
        },
        "20": {
          "own_selected": {
            "mean": 0.6522094088322323,
            "ci95": [
              0.6066223143205162,
              0.701352564404075
            ]
          },
          "cross_selected": {
            "mean": 0.6291866935776158,
            "ci95": [
              0.5822660143690308,
              0.6807783609310838
            ]
          },
          "validation": {
            "mean": 0.6325074198537174,
            "ci95": [
              0.5851207215166548,
              0.6840612689961345
            ]
          },
          "fixed": {
            "mean": 0.6332978895663869,
            "ci95": [
              0.5866129808925328,
              0.6843202588028887
            ]
          }
        },
        "40": {
          "own_selected": {
            "mean": 0.6569099873661314,
            "ci95": [
              0.612101042105389,
              0.705515288864208
            ]
          },
          "cross_selected": {
            "mean": 0.628278133172096,
            "ci95": [
              0.5813268609663219,
              0.6796802953984225
            ]
          },
          "validation": {
            "mean": 0.6304766199118185,
            "ci95": [
              0.5838608581467677,
              0.6810316557763629
            ]
          },
          "fixed": {
            "mean": 0.6332978895663869,
            "ci95": [
              0.5866129808925328,
              0.6843202588028887
            ]
          }
        },
        "80": {
          "own_selected": {
            "mean": 0.6640714706383143,
            "ci95": [
              0.619833781101357,
              0.7120325438704876
            ]
          },
          "cross_selected": {
            "mean": 0.6289984889047848,
            "ci95": [
              0.5831132140025118,
              0.6795525412103547
            ]
          },
          "validation": {
            "mean": 0.6303293097934618,
            "ci95": [
              0.5853312188697538,
              0.6794621398453653
            ]
          },
          "fixed": {
            "mean": 0.6332978895663869,
            "ci95": [
              0.5866129808925328,
              0.6843202588028887
            ]
          }
        }
      },
      "epoch_distributions": {
        "1": {
          "validation": {
            "n_trajectories": 150,
            "median": 80.0,
            "q25": 80.0,
            "q75": 80.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              150
            ]
          },
          "A": {
            "n_trajectories": 150,
            "median": 80.0,
            "q25": 80.0,
            "q75": 80.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              150
            ]
          },
          "B": {
            "n_trajectories": 150,
            "median": 80.0,
            "q25": 80.0,
            "q75": 80.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              150
            ]
          }
        },
        "5": {
          "validation": {
            "n_trajectories": 150,
            "median": 32.0,
            "q25": 16.0,
            "q75": 64.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              70,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              20,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              21,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              24,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              15
            ]
          },
          "A": {
            "n_trajectories": 150,
            "median": 32.0,
            "q25": 16.0,
            "q75": 64.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              57,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              28,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              19,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              18,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              28
            ]
          },
          "B": {
            "n_trajectories": 150,
            "median": 32.0,
            "q25": 16.0,
            "q75": 64.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              62,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              29,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              20,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              17,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              22
            ]
          }
        },
        "10": {
          "validation": {
            "n_trajectories": 150,
            "median": 24.0,
            "q25": 8.0,
            "q75": 56.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              55,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              18,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              12,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              9,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              11,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              11,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              15,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              8
            ]
          },
          "A": {
            "n_trajectories": 150,
            "median": 24.0,
            "q25": 8.0,
            "q75": 56.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              45,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              14,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              18,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              15,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              7,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              7,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              13,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              9,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              13,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              9
            ]
          },
          "B": {
            "n_trajectories": 150,
            "median": 24.0,
            "q25": 8.0,
            "q75": 48.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              47,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              23,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              16,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              9,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              8,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              10,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              8,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              11,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              13
            ]
          }
        },
        "20": {
          "validation": {
            "n_trajectories": 150,
            "median": 16.0,
            "q25": 4.0,
            "q75": 51.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              54,
              0,
              0,
              0,
              11,
              0,
              0,
              0,
              8,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              3,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              4,
              0,
              0,
              0,
              4,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              1,
              0,
              0,
              0,
              3,
              0,
              0,
              0,
              4,
              0,
              0,
              0,
              11,
              0,
              0,
              0,
              3,
              0,
              0,
              0,
              4,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              2,
              0,
              0,
              0,
              6
            ]
          },
          "A": {
            "n_trajectories": 150,
            "median": 24.0,
            "q25": 4.0,
            "q75": 51.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              42,
              0,
              0,
              0,
              10,
              0,
              0,
              0,
              7,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              8,
              0,
              0,
              0,
              9,
              0,
              0,
              0,
              8,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              9,
              0,
              0,
              0,
              2,
              0,
              0,
              0,
              3,
              0,
              0,
              0,
              2,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              8,
              0,
              0,
              0,
              2,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              2,
              0,
              0,
              0,
              4,
              0,
              0,
              0,
              3,
              0,
              0,
              0,
              7
            ]
          },
          "B": {
            "n_trajectories": 150,
            "median": 16.0,
            "q25": 4.0,
            "q75": 44.0,
            "counts_epochs_1_to_80": [
              0,
              0,
              0,
              47,
              0,
              0,
              0,
              10,
              0,
              0,
              0,
              12,
              0,
              0,
              0,
              10,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              9,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              1,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              4,
              0,
              0,
              0,
              3,
              0,
              0,
              0,
              4,
              0,
              0,
              0,
              4,
              0,
              0,
              0,
              1,
              0,
              0,
              0,
              2,
              0,
              0,
              0,
              6,
              0,
              0,
              0,
              5,
              0,
              0,
              0,
              6
            ]
          }
        },
        "40": {
          "validation": {
            "n_trajectories": 150,
            "median": 13.0,
            "q25": 2.0,
            "q75": 48.5,
            "counts_epochs_1_to_80": [
              0,
              55,
              0,
              4,
              0,
              5,
              0,
              4,
              0,
              3,
              0,
              4,
              0,
              3,
              0,
              3,
              0,
              3,
              0,
              0,
              0,
              0,
              0,
              3,
              0,
              4,
              0,
              2,
              0,
              3,
              0,
              2,
              0,
              4,
              0,
              1,
              0,
              3,
              0,
              2,
              0,
              1,
              0,
              3,
              0,
              0,
              0,
              0,
              0,
              2,
              0,
              0,
              0,
              0,
              0,
              3,
              0,
              5,
              0,
              7,
              0,
              0,
              0,
              3,
              0,
              2,
              0,
              1,
              0,
              5,
              0,
              2,
              0,
              1,
              0,
              1,
              0,
              3,
              0,
              3
            ]
          },
          "A": {
            "n_trajectories": 150,
            "median": 18.0,
            "q25": 2.0,
            "q75": 39.5,
            "counts_epochs_1_to_80": [
              0,
              45,
              0,
              7,
              0,
              8,
              0,
              1,
              0,
              6,
              0,
              2,
              0,
              1,
              0,
              4,
              0,
              3,
              0,
              3,
              0,
              4,
              0,
              4,
              0,
              2,
              0,
              6,
              0,
              2,
              0,
              3,
              0,
              5,
              0,
              5,
              0,
              1,
              0,
              2,
              0,
              1,
              0,
              3,
              0,
              2,
              0,
              1,
              0,
              2,
              0,
              2,
              0,
              2,
              0,
              0,
              0,
              1,
              0,
              1,
              0,
              3,
              0,
              3,
              0,
              2,
              0,
              2,
              0,
              1,
              0,
              1,
              0,
              2,
              0,
              2,
              0,
              2,
              0,
              3
            ]
          },
          "B": {
            "n_trajectories": 150,
            "median": 12.0,
            "q25": 2.0,
            "q75": 36.0,
            "counts_epochs_1_to_80": [
              0,
              42,
              0,
              14,
              0,
              4,
              0,
              5,
              0,
              7,
              0,
              5,
              0,
              4,
              0,
              5,
              0,
              1,
              0,
              4,
              0,
              4,
              0,
              1,
              0,
              4,
              0,
              4,
              0,
              1,
              0,
              2,
              0,
              3,
              0,
              3,
              0,
              2,
              0,
              0,
              0,
              3,
              0,
              2,
              0,
              3,
              0,
              1,
              0,
              2,
              0,
              0,
              0,
              1,
              0,
              2,
              0,
              1,
              0,
              2,
              0,
              2,
              0,
              1,
              0,
              1,
              0,
              1,
              0,
              2,
              0,
              1,
              0,
              4,
              0,
              1,
              0,
              1,
              0,
              4
            ]
          }
        },
        "80": {
          "validation": {
            "n_trajectories": 150,
            "median": 3.0,
            "q25": 1.0,
            "q75": 39.0,
            "counts_epochs_1_to_80": [
              56,
              17,
              4,
              1,
              0,
              3,
              0,
              0,
              2,
              1,
              2,
              2,
              3,
              0,
              0,
              1,
              0,
              3,
              0,
              0,
              0,
              0,
              0,
              2,
              0,
              2,
              1,
              1,
              0,
              2,
              2,
              1,
              0,
              1,
              0,
              0,
              2,
              2,
              2,
              1,
              0,
              1,
              1,
              2,
              0,
              0,
              0,
              0,
              0,
              2,
              0,
              0,
              0,
              0,
              1,
              1,
              4,
              0,
              2,
              2,
              0,
              0,
              2,
              1,
              0,
              2,
              2,
              1,
              2,
              2,
              0,
              0,
              0,
              1,
              1,
              1,
              1,
              2,
              1,
              1
            ]
          },
          "A": {
            "n_trajectories": 150,
            "median": 6.0,
            "q25": 1.0,
            "q75": 34.0,
            "counts_epochs_1_to_80": [
              55,
              10,
              2,
              3,
              1,
              5,
              3,
              0,
              1,
              2,
              0,
              2,
              1,
              0,
              0,
              4,
              1,
              1,
              1,
              1,
              2,
              2,
              0,
              2,
              2,
              0,
              3,
              2,
              1,
              1,
              1,
              2,
              0,
              4,
              1,
              2,
              0,
              0,
              1,
              0,
              0,
              1,
              0,
              2,
              1,
              1,
              0,
              0,
              0,
              1,
              2,
              0,
              0,
              2,
              1,
              0,
              1,
              0,
              0,
              1,
              1,
              2,
              0,
              3,
              1,
              1,
              0,
              1,
              0,
              1,
              0,
              1,
              1,
              1,
              1,
              0,
              0,
              1,
              3,
              0
            ]
          },
          "B": {
            "n_trajectories": 150,
            "median": 5.0,
            "q25": 1.0,
            "q75": 29.75,
            "counts_epochs_1_to_80": [
              51,
              12,
              5,
              6,
              2,
              1,
              1,
              3,
              2,
              3,
              4,
              0,
              1,
              3,
              2,
              1,
              0,
              0,
              0,
              2,
              2,
              2,
              1,
              0,
              1,
              1,
              2,
              3,
              1,
              1,
              1,
              2,
              1,
              2,
              0,
              2,
              0,
              1,
              0,
              0,
              1,
              2,
              0,
              2,
              1,
              1,
              0,
              0,
              0,
              1,
              0,
              0,
              1,
              0,
              0,
              1,
              1,
              0,
              1,
              2,
              0,
              0,
              0,
              0,
              2,
              0,
              0,
              1,
              0,
              1,
              0,
              1,
              1,
              2,
              0,
              0,
              2,
              1,
              2,
              1
            ]
          }
        }
      }
    }
  },
  "source_sha256": {
    "summary.json": "b93148a21a928f180b1c67a96698e1096e4c0accc7aa7495c71cbbad1ac07e82",
    "cells/r0_dgcnn_s1_p01/result.json": "11ff3ab4d6705ba9cb9f0dc9e1e1c35deb77f52d0b123ba952998d144f929cea",
    "cells/r0_dgcnn_s1_p02/result.json": "8be23654d2a400930b0b9f320337377a7441ed74ecfa67ce48178ecf0b5f3320",
    "cells/r0_dgcnn_s1_p03/result.json": "9940f82685c7d58e46fc4fdd249fbd0fd6181e9fd72ef6b2ac6cc3a6cd46c03c",
    "cells/r0_dgcnn_s1_p04/result.json": "09b822171a62312ed5a62932e2f89e0d99c8ee9f06bf8b6644cb6581f384f80b",
    "cells/r0_dgcnn_s1_p05/result.json": "6bdbd1fd43cd21dea791b9ac9f6ea0b080a4c8c6d6f9fd7b962be3ec910998a1",
    "cells/r0_dgcnn_s1_p06/result.json": "a746655da2e7461cf3dc829a4e54d62112956b5ef762230ff1d245010762bb1f",
    "cells/r0_dgcnn_s1_p07/result.json": "33130bdbf4cb32ca606d7a3a54df2e0dd3bb99a5999aa6f4cb0928d02f55d340",
    "cells/r0_dgcnn_s1_p08/result.json": "e4ccee51a32a07acf96482d2c1d28cd2be0d1183fa160750b6dd058d01ddb2fd",
    "cells/r0_dgcnn_s1_p09/result.json": "0656db9abafa65096dad3da627347ac54687052f65985ce8fe139ac442e20eb0",
    "cells/r0_dgcnn_s1_p10/result.json": "0dfb9d5cc1450141c2bf03ede3b86949a7b21b31fb8688bf57c85a882dd6f500",
    "cells/r0_dgcnn_s1_p11/result.json": "72f9296008139016c1af2a8ccf481c25503920ecacd16aa891cad6ad89ef729a",
    "cells/r0_dgcnn_s1_p12/result.json": "c543876a544b7af7e72a4a09fe3b49caa3743574af4fb97410685709757f439d",
    "cells/r0_dgcnn_s1_p13/result.json": "33d65319fb71c1bbc33c8e16bdf0e011888c63b2b016323801e19cdb0f6d28fa",
    "cells/r0_dgcnn_s1_p14/result.json": "c82c413c313e594a6e0e08dc2583c153248d67d83bde74c13be026df5ad7c89e",
    "cells/r0_dgcnn_s1_p15/result.json": "0219a3180b23f83ccdf0797c51f701a270a6649593430e44466e9e914e7f75f7",
    "cells/r0_dgcnn_s2_p01/result.json": "9470b6d4b683be7baa9f4af8bdadb9ac81a899e5c3fae914cc54a8e709511a2c",
    "cells/r0_dgcnn_s2_p02/result.json": "e63fe5d8458d87d3c054466293625f8718e424c622bd27aa85030a8f506ea2b3",
    "cells/r0_dgcnn_s2_p03/result.json": "b829c1779394832c32a362c0b42bc025106ccebdc089f35ab5c337d685ee4e39",
    "cells/r0_dgcnn_s2_p04/result.json": "03828888bfc2b291b3752d7e01354ff44a2031468b2e9aee1e02986ea60f0a8d",
    "cells/r0_dgcnn_s2_p05/result.json": "77c67dfe3d405c1d215ffe4dfdd78c810a7728117a91ef890cc1187d32333a0a",
    "cells/r0_dgcnn_s2_p06/result.json": "5597efb69b0458a6422981d038c3307c1a276174b713aa7f58b3188f2cd717f0",
    "cells/r0_dgcnn_s2_p07/result.json": "f0e1fec0993c1c9db0ac495c421c1b33b6f4d657632170a63fac7fb4502afd6f",
    "cells/r0_dgcnn_s2_p08/result.json": "67afbacd241a643417f6d12f6dcef82d01770685da765fa6a253bc4420c6ab31",
    "cells/r0_dgcnn_s2_p09/result.json": "8397eebb6e3c152ae7ea5bf0e3ed3d028aea8b742eb5abaa05dc24ac71172b8b",
    "cells/r0_dgcnn_s2_p10/result.json": "5baad5252560fc9858afe98237c069bd961fd9c4f64faf53ce4128e68aa93913",
    "cells/r0_dgcnn_s2_p11/result.json": "5e6c3b7f420891facb15fb6ca41cbb81952a193baf2fdba38fcba05d3e2d6228",
    "cells/r0_dgcnn_s2_p12/result.json": "cf1f2a1f458ff13a99998a7da89e79d699f006633f1c7304cd0e8c8592cb741e",
    "cells/r0_dgcnn_s2_p13/result.json": "dd1e2affe1dc14d9922b731b67cb427d3dd42cd12769f0e75e6805900c8e4ce8",
    "cells/r0_dgcnn_s2_p14/result.json": "8eeca1443c3deb581dfa726c5ed7b277366843cdc4878f62553e873485514458",
    "cells/r0_dgcnn_s2_p15/result.json": "e72b7e5ca71665acfa708edaae502d4f83e6274f21153aa6c7db27845673fb00",
    "cells/r0_mlp_s1_p01/result.json": "1d78d6d235905b85d717e40a6e6c2768c31b2696b3c0055b73505b5e0d3afdc8",
    "cells/r0_mlp_s1_p02/result.json": "7367bce7610928d9e3e0613865c4f0f236d9afb09e5f531d1219e73ce274e786",
    "cells/r0_mlp_s1_p03/result.json": "df1f392094b86143c07a08a7b36cdc5c6091ed79b836c53bb5445b1312ded377",
    "cells/r0_mlp_s1_p04/result.json": "98f37de61b4cdfaf998ea0d6c5980c86976e54e981b0cc6ba84f7e3fc4263aea",
    "cells/r0_mlp_s1_p05/result.json": "63a8ccce8bedc7228479be0ed03e4d044344854e315e3a16ad78a17fcf535b31",
    "cells/r0_mlp_s1_p06/result.json": "a409c0dee90a4d416b16bd5ea5ead1e896196db0ebd8e06648f02144a58cabe5",
    "cells/r0_mlp_s1_p07/result.json": "9518591a737c51e9569cf4103f0b3aa3638d815c92603657f883eb4fa5bd2814",
    "cells/r0_mlp_s1_p08/result.json": "75b5cd1e7e67f2c9e65a0a01b09977acf440a8cbc7232c8ea18168a278402abb",
    "cells/r0_mlp_s1_p09/result.json": "11bc095f7197b1173ae86e58eab02d24b52624be9c1f8787088a4548f639f954",
    "cells/r0_mlp_s1_p10/result.json": "221665e0bd7c1716c118d14e75ecaf71da9ca331803ca5cbfbb067e84970d2b0",
    "cells/r0_mlp_s1_p11/result.json": "1efe2ba41f24a27786ab93e7e51d2d299c32a9f10c542bbf46436404488ecd9d",
    "cells/r0_mlp_s1_p12/result.json": "e08ecf495ae86f3c5330150ef88136837e1bc22f10393dd4369866db3ecd345d",
    "cells/r0_mlp_s1_p13/result.json": "e59059f20c6c816bb3017b1729a2e7061a48ed2a20f8156e843fcc358156f80a",
    "cells/r0_mlp_s1_p14/result.json": "cf4d32d40585a54e59bbd91a379041f73c5126c0b960559d5664d2009ed8f7db",
    "cells/r0_mlp_s1_p15/result.json": "06fbb9821f6bf329f4eed09b7857a584605ca153c8df6a897ef803ee7be3e106",
    "cells/r0_mlp_s2_p01/result.json": "952d141f9ca012987e8f4a69f5ff0580c52872c323308fd6a9b524d63f71fd13",
    "cells/r0_mlp_s2_p02/result.json": "54269a355d8be1b3f63048c107f66b5a476f1e0c33220391caf41de6b1d1732c",
    "cells/r0_mlp_s2_p03/result.json": "b7528de5d0764f62c3e704523dc7eed30d74dfc249067f327ae38f0d1aa596c9",
    "cells/r0_mlp_s2_p04/result.json": "c09ef4ca6f4ecb39e4ec289dd7660cf21ea6e2eb4c3d91756aa485ed57a264f0",
    "cells/r0_mlp_s2_p05/result.json": "034e0716982ed786886602699c52ddef5976f69825fe137b6f1b17df808a203b",
    "cells/r0_mlp_s2_p06/result.json": "5d5c96d2a4e8ffb2b7815fcd8d2ca447b5fc386f1f16f40db2861fbe56ec1e70",
    "cells/r0_mlp_s2_p07/result.json": "af16feeadb431dd62c251671ddf625738da22d497237afc58bceb6ea1a2454da",
    "cells/r0_mlp_s2_p08/result.json": "297ab067b5033de76c7a28081cff0c44cfb6ebc482edea3d535c953678cf83fc",
    "cells/r0_mlp_s2_p09/result.json": "40f2c08b3d34ca5dcdbcf0fe7d526d6603306cf0443effdce16b92a59f4558d5",
    "cells/r0_mlp_s2_p10/result.json": "48c3ebed98a225de4c83012aa27b908091639f2f103d7d022f2ac9a2468ecf35",
    "cells/r0_mlp_s2_p11/result.json": "be9e84fc8952d3d63c795c594769cf6e1c1033b863eb89e0e238ebe73a8890d8",
    "cells/r0_mlp_s2_p12/result.json": "aedf1b37438ad6bbf03b1faa034af735fc9205ea6bd360bd4c35b31ba7623cf2",
    "cells/r0_mlp_s2_p13/result.json": "54972dbae61648522741913341fe69db196b0ecad068cf205185001ad2eddc8d",
    "cells/r0_mlp_s2_p14/result.json": "253fb06e1515b6cec16d508711321e0ea6ff5c296112e94c3fad886a754b0b3f",
    "cells/r0_mlp_s2_p15/result.json": "745793b21b7770998e3f020f9927a80dd2922eb33a05de435c1eec8ab8b58676",
    "cells/r1_dgcnn_s1_p01/result.json": "befb72a01eefd0f2f2270ced4228630279826cd2c104722cd5eceaf600a3515f",
    "cells/r1_dgcnn_s1_p02/result.json": "175a2256e7186ec6c0e7771b789d43fbe56a58420b3a8c92d09ecb5423acd4f2",
    "cells/r1_dgcnn_s1_p03/result.json": "ffd9f5c6daee0a516b920e5e89d7410afd5884ef3de52884d1a0f93754f0d1c6",
    "cells/r1_dgcnn_s1_p04/result.json": "f7aadb345bee6a33ec0c4a8b605670113106aedfcd9fc2a8f19cf179c8c61be4",
    "cells/r1_dgcnn_s1_p05/result.json": "1f9d51538a3dc86a38a7a20493a4cfdce809b802afd582f43afe532b008eae50",
    "cells/r1_dgcnn_s1_p06/result.json": "6fcbdd635af73cadfcd5fc77b92fa513723120931e140726e1330d2e3314577a",
    "cells/r1_dgcnn_s1_p07/result.json": "83e86d28c583b1d43073d4539b987fc1966d1b691ae155a971fe6fdff614f117",
    "cells/r1_dgcnn_s1_p08/result.json": "51444fbed46c8c79641685fc900af2c54b8164463242dd004e3b9df4fee5c8d5",
    "cells/r1_dgcnn_s1_p09/result.json": "bd2990e8eaaa1c0c9ec02388623574e02c11ee4e547b3517087f968ef8f412fe",
    "cells/r1_dgcnn_s1_p10/result.json": "dbbe47a81db148274fe3bef8a8c5d107cc461d5bcaa0b15edf5b3929a5dab76b",
    "cells/r1_dgcnn_s1_p11/result.json": "79abbd80164938054d75c0801b3f7f5f07e378b1ac1fb72780794a11acb6f564",
    "cells/r1_dgcnn_s1_p12/result.json": "939d2102d893e1e49ffc0bba9162a2f6c78e486b55ea604961f0c99a5d79c561",
    "cells/r1_dgcnn_s1_p13/result.json": "9f89b31127f33e96d8528ccbc581165639a8f7db5b7afe691d00d149af592d2e",
    "cells/r1_dgcnn_s1_p14/result.json": "76047c0d0be13e0cb7d8b824a4f3f912170547774361b6218075addab75b6cf2",
    "cells/r1_dgcnn_s1_p15/result.json": "9e6c8b3605d90c116834522f0d80cb863f45d69c2fb31479378e744cb4136676",
    "cells/r1_dgcnn_s2_p01/result.json": "78c2d6e9ab548384cc61ef74d4d794f286f24405e43d1f70686ae0ac157e38e9",
    "cells/r1_dgcnn_s2_p02/result.json": "f288a95da57ea083da95eb256d439311421d803661ff9a1637f35433bf045fd8",
    "cells/r1_dgcnn_s2_p03/result.json": "d59ec003ea680d445234796c723f27e81ade14aa457c852795be461e5dd63405",
    "cells/r1_dgcnn_s2_p04/result.json": "1e6a88b1d3b1e3144dd24f8481e0fbe4e8d8fb78b720932d54fe4a66674baf1e",
    "cells/r1_dgcnn_s2_p05/result.json": "35ae171edfda0ef0f32ad69486edb3ca11cba5adf33f4803f7747bb8e6514cd1",
    "cells/r1_dgcnn_s2_p06/result.json": "ff46a11d9198091fe8e4ae54de0f72dd16361ee3e4912f4a8477b150a129d01a",
    "cells/r1_dgcnn_s2_p07/result.json": "ed8065c6992dd1fa7832feb6a39b39705afcf5cc75e52239c3a57b3f3a795e51",
    "cells/r1_dgcnn_s2_p08/result.json": "ccbdb16eea5a035cf9160fc2534c9bf778218201e54bd3f0e66bc025045bc8c2",
    "cells/r1_dgcnn_s2_p09/result.json": "09ce5cfd0a1e5a8c26a37f236184ba02a9be0cc01395d868a90936d94d245fd3",
    "cells/r1_dgcnn_s2_p10/result.json": "607d49db603bcfd744058c91609c19072f6fd29b8fe9d7ab95d95b8b08128270",
    "cells/r1_dgcnn_s2_p11/result.json": "798cd034f4fd9f438a5798e314bb1c191e23d2a16a5def67ed111307b118ddac",
    "cells/r1_dgcnn_s2_p12/result.json": "cd8a3473a2ef6297c1265c213808f34c7b99e3429562806f226b11bf8607bea2",
    "cells/r1_dgcnn_s2_p13/result.json": "429482ac5bace1d09dfad03fac69259e0f19387b2c15e8a65e2bfa695b0a22f9",
    "cells/r1_dgcnn_s2_p14/result.json": "d744ff2103040d025a04cc7ad3233d55f72859e8e9ed827d15fefd4a7f03b9f3",
    "cells/r1_dgcnn_s2_p15/result.json": "8d369fab84b69e8603ab9d7839b0eb8895d6e01d847b1e16c0768860a7e7a2a3",
    "cells/r1_mlp_s1_p01/result.json": "d1f04628d2e14bce790dc656fc4904ac485edfa0507aedb1efb41da378de3bbf",
    "cells/r1_mlp_s1_p02/result.json": "a3b50a08ef1714cc62b454e8b16b2d1b510a4fa47e4095fb4d3c7939a1499b78",
    "cells/r1_mlp_s1_p03/result.json": "f83865af4beac17c9f87bc95f9189526ef5017452f28cd932f802d6ea366277e",
    "cells/r1_mlp_s1_p04/result.json": "3f4a2b675be337944687f3799fcbbf2fcf13c3b089e916c5fe71ade8503e6364",
    "cells/r1_mlp_s1_p05/result.json": "e9d7eef7faf9e8a8890f0c1cbce1f9f02f128e6d3269df85354961b0ff838c91",
    "cells/r1_mlp_s1_p06/result.json": "da5cedddffc71f01bc92db1f4c65445784700c5513c0ce357478f32ee7ad0022",
    "cells/r1_mlp_s1_p07/result.json": "225bc0a1df2ccc53d76a2daecf88c15e340ce30670dcaf70cc99c57c8666bc6b",
    "cells/r1_mlp_s1_p08/result.json": "a62c75686d61a394fb31422bc048ed61950e73537ec348a370d0917d17cdd91d",
    "cells/r1_mlp_s1_p09/result.json": "e7dccdda74a4361249807e5e1c7217aea01c20eacd2280015770ac99f6654d03",
    "cells/r1_mlp_s1_p10/result.json": "ce9045c6a28f64ffb77eab4177e450349679fbd8762e48be59c5f713313cdca5",
    "cells/r1_mlp_s1_p11/result.json": "94846564d47a35b057fdf7ac00ddd0f9f762663e5f9724406f1d77b3e723c3f7",
    "cells/r1_mlp_s1_p12/result.json": "fe22476feaa2a56f47256957dd7511b9750bc8368f1592843c68d9297298922a",
    "cells/r1_mlp_s1_p13/result.json": "78224198df20d2fd8b1671d7bf2addb125b0ff62bcf3ece1e0594d7ff5270170",
    "cells/r1_mlp_s1_p14/result.json": "68157be4dec6817da3b5b1f5ad95a0af1c8a29aa5e6bc3a2577a6a5f9bfa86ae",
    "cells/r1_mlp_s1_p15/result.json": "b8f49f01c9797e3015a5d83554233654d34cf1a09e218fb79a67e5b44d1acb1b",
    "cells/r1_mlp_s2_p01/result.json": "33c592f4703963e6d0b33505139d2e02076e5d9c56ae533ad06e52891dd4caca",
    "cells/r1_mlp_s2_p02/result.json": "e5e7cc1bd2bcf263369028c5250b520b8ac09d039fb8c866c4d6f320c347f12e",
    "cells/r1_mlp_s2_p03/result.json": "db7244bcb5200340f471fc27399ba73039b8c84e329b2bcad9a528791af1d235",
    "cells/r1_mlp_s2_p04/result.json": "8e2c152034f2237e5e4148e1e323a40188c7290190b8ac32888ddca24bd2860b",
    "cells/r1_mlp_s2_p05/result.json": "16895724b4f344c62297e0abf1aaf042ff6fa09126fde43de5cfd911a8df2b41",
    "cells/r1_mlp_s2_p06/result.json": "ff111028ee41b16ae5df3a07397f759cb29682d6ddfc503f22ace762a23f8173",
    "cells/r1_mlp_s2_p07/result.json": "aa0aae90fa27cde087288095aac8d261570d065cea68fddcc689b8f4d9081575",
    "cells/r1_mlp_s2_p08/result.json": "20b2509413bc9ebd30f94717fc25b65333ee2f5d8b2ac747cda776b97a22e24c",
    "cells/r1_mlp_s2_p09/result.json": "18c1e6bf27b681653adb5c7545e5cf7458a7d03125a6e4250488825b51c66048",
    "cells/r1_mlp_s2_p10/result.json": "ad00fbf77cc849ace533facb16eb40f544dc4f92abef661657785bee207228a8",
    "cells/r1_mlp_s2_p11/result.json": "6d2b1b343372749034bf8506abe4b3544f47c71ce521d6eae872c4dc02450c52",
    "cells/r1_mlp_s2_p12/result.json": "2cf0bece567a6297beddac0a77893d129ae1547ef37f5d6e30186fcaf6694729",
    "cells/r1_mlp_s2_p13/result.json": "3e8b3156d947545a07d53275218c68a75299edff7db81b40b53418176519effe",
    "cells/r1_mlp_s2_p14/result.json": "2d267b81dfaa18ab2a76560212714a2f08b2b997e117a9d094c3fa99ecff9202",
    "cells/r1_mlp_s2_p15/result.json": "ddf4316ad8cd0d665122533bc86e58deb918144d450e685b1801dd3ffbf66a20",
    "cells/r2_dgcnn_s1_p01/result.json": "b71da233c582f9f0a65702872941bb9f9c9a7a4338c84517ef4b676e67ba07da",
    "cells/r2_dgcnn_s1_p02/result.json": "38075013f145177bada175dbb961f6d42b1d61e730874473b7463dd3e7ad6a63",
    "cells/r2_dgcnn_s1_p03/result.json": "b6d411f1b254fea8d3410fad63bc4902446135a82af150677922a242bf5114fd",
    "cells/r2_dgcnn_s1_p04/result.json": "58ce3d42255c3ef500d302a969aa8169fd2134898411433db8748e6d5624ca3f",
    "cells/r2_dgcnn_s1_p05/result.json": "832db49789dee823198f281febc9ca5c0c0ff1fc3eb8566a8f7ba418aabe7c2f",
    "cells/r2_dgcnn_s1_p06/result.json": "c5b98da3bc1311402d99b900d1ec4b5d60bdc8e2c1217a83eae1425dd2f24dc5",
    "cells/r2_dgcnn_s1_p07/result.json": "1a00f89506febdc4ae3d2e077670a0a976743f004c4f2a4262d094dc41e59e20",
    "cells/r2_dgcnn_s1_p08/result.json": "6696645470c12483c18edd94db8366c369b469e92fbc785f62acde9246cb9d87",
    "cells/r2_dgcnn_s1_p09/result.json": "3fbc4fe60b48ef050461022f102514491a90ee2d7cfad70925ad63c4947b47e9",
    "cells/r2_dgcnn_s1_p10/result.json": "c98d0b84c12d84499f27de94ac406554e97c34149342b97a5761260a9095c36c",
    "cells/r2_dgcnn_s1_p11/result.json": "3cabce68e22f22a73009397435cc3b0c1f91c84ab6c598ff86429f70603a3f1f",
    "cells/r2_dgcnn_s1_p12/result.json": "113d85ee0e7914da4f3818a8da313eddce343b3a01e9b54bf7dd4598dcb76970",
    "cells/r2_dgcnn_s1_p13/result.json": "e4d8bc540d39dccb4c5c848c8293e771d5302603d7a79d7deee5af001a0969a2",
    "cells/r2_dgcnn_s1_p14/result.json": "c927d8030986bc92e2c3093619ac9884dc0f9c22fa4448549093b763f6b4af28",
    "cells/r2_dgcnn_s1_p15/result.json": "ca465f42527d3fc962b1e78af6ada60c0c74df46a3b15aeaa8772d7d69470376",
    "cells/r2_dgcnn_s2_p01/result.json": "1fcaa5088ff617ba93fce14bce113d24c4267c24bfd3b7b32992119486a39471",
    "cells/r2_dgcnn_s2_p02/result.json": "01f770972b1ede6d9011d10bfb0e10321562ab43c1bbacbe8f72dfa34514b100",
    "cells/r2_dgcnn_s2_p03/result.json": "2408c77863b9d90cca5b15cacd7439cc0a54e77655664813ab99646ab481b969",
    "cells/r2_dgcnn_s2_p04/result.json": "04b53565f6510329bc2d78adf2430b22dbffda1fec12943f3b909ecebdae5ce0",
    "cells/r2_dgcnn_s2_p05/result.json": "051dac7436c9d95556fae736d815f7a1338172cca40d6abf4ae32f232f7a26c2",
    "cells/r2_dgcnn_s2_p06/result.json": "ddbf5b5303192b97f9e08962700c37f74055ed1d1e5eb15c377c5f2111757b0f",
    "cells/r2_dgcnn_s2_p07/result.json": "9432a30702944c2f23a5179116e15f86cb6ab20729f9d32e5c3a3387642a0c9b",
    "cells/r2_dgcnn_s2_p08/result.json": "cb9381fdf49eed9d6e196f4e17600b315e7643bddb527a0082d71b1809ed5d25",
    "cells/r2_dgcnn_s2_p09/result.json": "057d5db768689cdefd31968f6cbb3727f0f8a5b6f7344dc3552d0a1bc8d91d80",
    "cells/r2_dgcnn_s2_p10/result.json": "34b503d959cf374c9a8654724f89a961048177c170468ddfddf4d7a8e2683aed",
    "cells/r2_dgcnn_s2_p11/result.json": "97957af591f5df4ea06ddf32f03052fd70e633d31f96034bbf5a200b8c84a638",
    "cells/r2_dgcnn_s2_p12/result.json": "9c3a38c43ec210fa540e07b7438242239093f2b61e0fad5ad893aedc5f4a0e2f",
    "cells/r2_dgcnn_s2_p13/result.json": "f40ac624d53d024897490a194be1d04e5291122552e6a0a4ffd1b9f28a499376",
    "cells/r2_dgcnn_s2_p14/result.json": "9019e057f5e26aaa404279f4f4b22e8ba280c2e96f1200273d77552c6e8c4b25",
    "cells/r2_dgcnn_s2_p15/result.json": "d3c064e102539dafb860395cb22e2d4f4344f5c137e8438b69e2a6db53b1a30d",
    "cells/r2_mlp_s1_p01/result.json": "8286a03b964b1a3d8384706f7b136d04ff9441cf0d4292da6c8cac64848315b3",
    "cells/r2_mlp_s1_p02/result.json": "0b6b4c9fb8648dd5b6d79c1d10afee1ac3efc8e782b645771165d15ee5104610",
    "cells/r2_mlp_s1_p03/result.json": "93c3dfc5f30e12ba220d7b51e3a3b9752362a2438d58a1e3d01326be5ef4a509",
    "cells/r2_mlp_s1_p04/result.json": "a7b4bb1c61a962d73ddb34c7e68e4df6294d91d96cdd8e99b88a58910adf0758",
    "cells/r2_mlp_s1_p05/result.json": "ab9aca2809a12c3746b79d9b0f17bc3b89c97b8b2ab4d8e707f93cbc10990b31",
    "cells/r2_mlp_s1_p06/result.json": "71740b177bd4b5ff7cc098033a80de6285efa66389bd20536663fd0e569322a5",
    "cells/r2_mlp_s1_p07/result.json": "787ade7a1ac49df2aab32d87483bed367562f58bb5577e1b4deaca07fd2e318f",
    "cells/r2_mlp_s1_p08/result.json": "d65980011f8d6f85989289ad0177c0cfe5b97045413ad1f096bc9764c4a201a8",
    "cells/r2_mlp_s1_p09/result.json": "e51e3d4eda34fd191e11010f92ed5e1f0017c15296d10aa3c529ac0f925a94aa",
    "cells/r2_mlp_s1_p10/result.json": "965687a8ccc7e00010c17fefd0df0db23f31a329afde511d4ae4df2a615c5ecd",
    "cells/r2_mlp_s1_p11/result.json": "2a22d4df42ec840c5cc59cb02d419e38eff32f784cefcabfbd8bb3d3e8cdf1e9",
    "cells/r2_mlp_s1_p12/result.json": "36224efe3180e4345ccc01a8c445025f2a6d603a5b186c5a154eb9b0dc68a365",
    "cells/r2_mlp_s1_p13/result.json": "b004237d9ebca26b31c22001469d49262f2a4ee96088efae75310f64d2a359de",
    "cells/r2_mlp_s1_p14/result.json": "27e4850c9a2e5148d642fdbff4127a66476187f1fbec904f954cc37859463f51",
    "cells/r2_mlp_s1_p15/result.json": "9f3107f59b1bc887682e55057ae9bd3465438799d698b02c0121764411f88fba",
    "cells/r2_mlp_s2_p01/result.json": "ed6ab3fdf26a5d383cb178ea30d942ab8f3ae2c91ec8a016ba0f7529cc0faee2",
    "cells/r2_mlp_s2_p02/result.json": "5186c645afa5a6ab5ebee268114e4153edd64bdc1ac6aa0c85dfc16e7591ea7c",
    "cells/r2_mlp_s2_p03/result.json": "bb3b5305bbcbaf05b8b7656fc625a16b89e79fc9fa900f70e6fd8de778be2ed3",
    "cells/r2_mlp_s2_p04/result.json": "445ce775ebb96ea20d47c9d6a5515d53712d7878beee41cce0ba5822cca8fe12",
    "cells/r2_mlp_s2_p05/result.json": "e85b2150b60029751700191be161fda6a57d1c6effb6d9daf199132ef27785e6",
    "cells/r2_mlp_s2_p06/result.json": "5d07c3389e7497daa211355228274f5d11366d954b0f6a1bab4b7d6ed82a03bb",
    "cells/r2_mlp_s2_p07/result.json": "2e71eda8d0da262167f0c1127fa3ee3ece28cfbcb767bfcb520e6b6d7b137886",
    "cells/r2_mlp_s2_p08/result.json": "ca703a7e6ef8f41773c563d5916532c693b509747fdbebc83f3d1f37ff14394e",
    "cells/r2_mlp_s2_p09/result.json": "b1e9af00d3430ec0bd7cf7d0ed0d0a7e5fae8f3cbffd0f65eb3799aa3f8b007c",
    "cells/r2_mlp_s2_p10/result.json": "366b4c0d9f41652ad3e5bd7a0ad438cc8eacda3ae73cebf336b824e81b3be04c",
    "cells/r2_mlp_s2_p11/result.json": "4db01d448d45e3eaff49e313371a467ac0b9d6028dfc050d98b77e2f35b1f118",
    "cells/r2_mlp_s2_p12/result.json": "7b9675bc83700c0b348825a03f3accddd4d188815b115d0b98adc4ef481d53ce",
    "cells/r2_mlp_s2_p13/result.json": "772a268acb1afc69db57b8186c30432c587b29d9aac21f9f20b5f2ee1e01fbd6",
    "cells/r2_mlp_s2_p14/result.json": "ce3a02b796a8080141647cf802ffe81f8b0fb63108a8289526a49c0fcdffe6eb",
    "cells/r2_mlp_s2_p15/result.json": "74302a02b62a81a53fbe6f1944b2039bfe3ea4346b5b457807e11d614da8329e",
    "cells/r3_dgcnn_s1_p01/result.json": "cf023174b6b418eac2a5fe4e551cff06dff0205e7757b32a845c9edbf26d3dd8",
    "cells/r3_dgcnn_s1_p02/result.json": "c8655f6809ffc8a1a4ed56b929784c38b9a7478203e27aed5e57d32129bd038a",
    "cells/r3_dgcnn_s1_p03/result.json": "b185d4e75fed9737f94414957832e6d66736a8b3ef2b9cc94c15c959a1bfe0d3",
    "cells/r3_dgcnn_s1_p04/result.json": "3a4591000db500f8b3a18cb5b2fb39979d4febed5dcc8f6f05ad463fd7af313f",
    "cells/r3_dgcnn_s1_p05/result.json": "833e36642ad5f806b3649cf9bdfc554a3d6a0ce3ac701ef54c9c18ed4353c957",
    "cells/r3_dgcnn_s1_p06/result.json": "b24bcdf74fe4495fa0345f867540820e07b08f136924bb50e35a2e70e9cedec4",
    "cells/r3_dgcnn_s1_p07/result.json": "9f45c6d5d1042ee5ebbb62a07f9d122eb762a9efa2e258b3a752290fa4ecb3ca",
    "cells/r3_dgcnn_s1_p08/result.json": "ee2b205cf3f77fa4b0005068cd89fa159dfb235bbed5d1c710bafb2cf8a2d48f",
    "cells/r3_dgcnn_s1_p09/result.json": "8357feb334575c82ddb257d8da870873f5678139bfae85cbdce846cb96eb993b",
    "cells/r3_dgcnn_s1_p10/result.json": "5b3cee42c3834ac37109f2edeb0959901d9786bdc3506b4dc355e8d87d7029cc",
    "cells/r3_dgcnn_s1_p11/result.json": "3d3c69c913c29f0e25851f2f1a6f266a203a0242bb2505a75e326f2cab2e07f0",
    "cells/r3_dgcnn_s1_p12/result.json": "6d310df41c1df1bf9c2dc32a0f4b1ca2626f92dfbbf3f75e7d39cbe5f9f09cc9",
    "cells/r3_dgcnn_s1_p13/result.json": "822623d818636910efffad4e72f6f1d44358e0cf04f148c16cf904f2cc7c090d",
    "cells/r3_dgcnn_s1_p14/result.json": "53ed85f67834387047baa1b1dbea5fd3b2cf645cc247a8dedea1878d98f39db0",
    "cells/r3_dgcnn_s1_p15/result.json": "e324595444a37ddf850aad55401cb2bf135d89c37efd70ed62594e5bab883792",
    "cells/r3_dgcnn_s2_p01/result.json": "0ff93efbeefb100b9436253c22c07d6f62ba151d7e8036344f4a4615d51d7a44",
    "cells/r3_dgcnn_s2_p02/result.json": "9362e444e7fa2dd4ea865f5f3d1bdfb43fae1bcacc2c1f9d2b3cbe129f842b6a",
    "cells/r3_dgcnn_s2_p03/result.json": "dd06e1a79ffef0b9ad9b81d25b356868a29f3535cd0ad7c6357e9151ceff954c",
    "cells/r3_dgcnn_s2_p04/result.json": "276d21e925bd5adb81ad9cf5a9df2f9ffb662111af07d42d32d93f523304e476",
    "cells/r3_dgcnn_s2_p05/result.json": "3fa022b05ac07c06f153f094a2d31e6b46f8d826ea8a38af7f07c72c2d697ff3",
    "cells/r3_dgcnn_s2_p06/result.json": "39f192c8038e88af5739e9d259da073b6e288e71bb7c4693d6b7fd6a66913eb4",
    "cells/r3_dgcnn_s2_p07/result.json": "e1a6d7be8a08bcdd214042e19451e9c812608006159712a559bf3df1762a0d8a",
    "cells/r3_dgcnn_s2_p08/result.json": "603c55d448fd793657cb917a3a9f92dd72ff01b8938f582ac468a14b6993a619",
    "cells/r3_dgcnn_s2_p09/result.json": "d20622279694d0715889ce696fe2847a05625c8fbe2bfc489a17ee79c19de265",
    "cells/r3_dgcnn_s2_p10/result.json": "03ea4c1d682734bdb4b534cc861dcb06483570097349f17dd697a5e75918a931",
    "cells/r3_dgcnn_s2_p11/result.json": "67f8edc550a5991fe2a53555c0dd7cfbe1715186456b0b037b0d0665832db831",
    "cells/r3_dgcnn_s2_p12/result.json": "795095249889e575168e9c17f143831e9912c95065249b773e8542c5c8e50bca",
    "cells/r3_dgcnn_s2_p13/result.json": "2437859789eae4af42b6d5017c45f08a2e2e1d44f15381297db32cd8cb52e89b",
    "cells/r3_dgcnn_s2_p14/result.json": "c10bb90b424ccebd72431ecbf868d6795fdda504f6f42e9bd3caad1dc289f076",
    "cells/r3_dgcnn_s2_p15/result.json": "ff2b2a2ffbe03c0ad4ea891695db625b9eaff0f5f9d978333cf9d76ade434e58",
    "cells/r3_mlp_s1_p01/result.json": "944a9ac934c3ed5efb7dba545600252702c01f5ec8ffd5affbe48226ce681900",
    "cells/r3_mlp_s1_p02/result.json": "a934b813274a69996b6376ed99336062dede59d64e48499afdf6a7d545fbce8f",
    "cells/r3_mlp_s1_p03/result.json": "17e7d640efe8eb656918af094764b30a772e6694e7f550d83481ba6e5a9acc07",
    "cells/r3_mlp_s1_p04/result.json": "8d22e943a4c4a2e9135bb3b21f37badd5d4d12414daf3464277a9a27ec853c95",
    "cells/r3_mlp_s1_p05/result.json": "3e71faf1def9f149db259055e66cd5dd4b0d70ad6137be312fd7f34c145069a8",
    "cells/r3_mlp_s1_p06/result.json": "5c016801db03bcc7fdf9a9777315e541637c4abe65cca561140862884542b455",
    "cells/r3_mlp_s1_p07/result.json": "c53ad23b0b39bec7dfc6bb29b3887c9a72b9c743d964bf3d78053d978119effe",
    "cells/r3_mlp_s1_p08/result.json": "fd67dc6360bc68e9573eabf623d3ad0da2e8d44747d0f066438cb3e9cf805cad",
    "cells/r3_mlp_s1_p09/result.json": "83998a0a676946e078a1043e54fd30bde8ec8f61db31e09cae30fdf9e70188e0",
    "cells/r3_mlp_s1_p10/result.json": "e7cf75e31882f27014dae67686cc5603e645f2da750816e3b331593ed8bf4065",
    "cells/r3_mlp_s1_p11/result.json": "d2166e4e9205312fee564b813cd04cf7fa36b4028103dc35ff2acb7998b5c189",
    "cells/r3_mlp_s1_p12/result.json": "71111e88d11748ae2c065cdfe72b58e794e7f1cb8ef90c0a6431544a3d894f02",
    "cells/r3_mlp_s1_p13/result.json": "28b6720e811904f8f481a12e7a5f954a3ba0b7b6b0928062a6ac3e692078c531",
    "cells/r3_mlp_s1_p14/result.json": "db2e0aab33ab099c90dcde52666b4e0407f7db31feb087a54241d106a7e87f30",
    "cells/r3_mlp_s1_p15/result.json": "f69ea779a1fdc10f674f8c9f4bb4737b922509ddcb0fe98702e8188f2051257b",
    "cells/r3_mlp_s2_p01/result.json": "af6440e2bcf21a70b01645d4801f6bde55f56de179f80ceb093d18c956365240",
    "cells/r3_mlp_s2_p02/result.json": "0c285824169c57d404623c64a65be2bad2f70bd9efcbeb2468728453d700817d",
    "cells/r3_mlp_s2_p03/result.json": "2ee6a8dbf077c4aa93c3885541c2eb6176a9ee0ca36f5c1a9c0787e917ce5676",
    "cells/r3_mlp_s2_p04/result.json": "fa0536c95286cbdc003a6b2dbab3f2441c7c107be62d7a2a2b95aafd75640ab1",
    "cells/r3_mlp_s2_p05/result.json": "251f8772d06444335dde8121c760a6625bb2d435a49c168fd97f2d89ca35a4db",
    "cells/r3_mlp_s2_p06/result.json": "ed66c9c440435f1e68275839b1f0fc771fc75a7ec64ebdb360a9acbcf5317b20",
    "cells/r3_mlp_s2_p07/result.json": "98874ac919221a229e089b541826fba11b6923802c845eab61fc1204d4c1e2ee",
    "cells/r3_mlp_s2_p08/result.json": "adf312aed32640d7aeaf233d79b6a649ed7555936165695776d571aebf644f68",
    "cells/r3_mlp_s2_p09/result.json": "5bb652d8d9fffe6f7fc2479e7a4b2e35feb85247bda80afd2fe0845c0eb616fa",
    "cells/r3_mlp_s2_p10/result.json": "1c1dc8476210c357289c0ea428310b71bdd245d8a505782cf72c5adb3bd8085b",
    "cells/r3_mlp_s2_p11/result.json": "ba66f0d53e2fb1ec19c7f00815bb7a2a3fd14d4e7c46f5b2ad3236d8b87f227c",
    "cells/r3_mlp_s2_p12/result.json": "27708635ffe0bb845e7afba5c5e398aa83b4fb4de831fda7043d31b2eb8dc8fa",
    "cells/r3_mlp_s2_p13/result.json": "2ea1493e6c8bd025368214d9f457a9bac62e2e12d031fd3d98f7517ddb38e73b",
    "cells/r3_mlp_s2_p14/result.json": "ae4bc8301d453ab2f78d67944d17afd73091815942b7a5fdc164af26486d23d9",
    "cells/r3_mlp_s2_p15/result.json": "9c8145e3090b70b1ba2e0389ee5b3ec8aefbca7f6a345933196cf3ce1aa59301",
    "cells/r4_dgcnn_s1_p01/result.json": "855a0d80728fee33c899b65bf5ab805b5dc299db00ba7805966039c101d6e369",
    "cells/r4_dgcnn_s1_p02/result.json": "62c9d27a4b5358ded6c275cc836e8b7e050fdfc9ab97751bf1a0b693aaf18a81",
    "cells/r4_dgcnn_s1_p03/result.json": "c2ef39564686e779c040589e767b4378d5497d0be1266a024cf624ec1a75111c",
    "cells/r4_dgcnn_s1_p04/result.json": "67c9f472209b724fcf1d73c3dd1d3a90cd1599960d8736dd3dd102f2a168e5f0",
    "cells/r4_dgcnn_s1_p05/result.json": "1f070b7f3e12cbbdea34b322c89d726ffcf85e7c4b2ca9ee9210e63522bebe53",
    "cells/r4_dgcnn_s1_p06/result.json": "491e14fa3a928fcdfdbe53e72a5f144335b3f97b011ee91cd2aff0b266cbae77",
    "cells/r4_dgcnn_s1_p07/result.json": "16834262f9747f05e27ec27c5dd2d49303fb18d98e6c19c40937a10137adc009",
    "cells/r4_dgcnn_s1_p08/result.json": "bf7667f6a0cf2360b2ae01a9f25ff77098046db95e23bae5e32b234e5228155d",
    "cells/r4_dgcnn_s1_p09/result.json": "2c284bd1dbaf0c340e9dd798f6144bf7bd340cf266a1fe0f95add1f1bbc75764",
    "cells/r4_dgcnn_s1_p10/result.json": "16eaad37d6d1c80a6eb6213dc1a3c87c862b1a535fcb3a4bb343f3fdc4b21469",
    "cells/r4_dgcnn_s1_p11/result.json": "d1ecbec573297a4b20733f6ae48a6f4fa88aeaef6110863383ca34608a96efc4",
    "cells/r4_dgcnn_s1_p12/result.json": "b7c6e95e3adce60c941b890dc9feee64d7591b9d9641de51de88d94fa6126832",
    "cells/r4_dgcnn_s1_p13/result.json": "c794b16bf3aa1d2d86693f8c99683e8576498c52ffcccdfd1b662b769971a669",
    "cells/r4_dgcnn_s1_p14/result.json": "2bc0ba713a3190f0a2c769c3be72e51cfb7688823212cd406a05346a2bf04c6f",
    "cells/r4_dgcnn_s1_p15/result.json": "23bd0734971c4b5ea09721e00d8f13fa32e0477ac37c109e5957e815bc7f3a56",
    "cells/r4_dgcnn_s2_p01/result.json": "21845003f9addf11132beacdd0f45fe88405f5a303a59e810c3a2fc28deabf13",
    "cells/r4_dgcnn_s2_p02/result.json": "5e9b2e5f65053b16bd92b7e8626b9fd5ddc2692e3d4447b56c49bfb8c8c0971a",
    "cells/r4_dgcnn_s2_p03/result.json": "9c5341622a8c12760f8cc25db272ce91b90eeb86e252784b07308bc0caf97c3a",
    "cells/r4_dgcnn_s2_p04/result.json": "cdf0ad93582d2af1be987782f3130c259c6c0137d63ba27011740190b86bf336",
    "cells/r4_dgcnn_s2_p05/result.json": "2a3dcfc30d0b63fa1fec7632a11486b793aba22ad8604fc98d2b09dcde8fcdae",
    "cells/r4_dgcnn_s2_p06/result.json": "d61825302e0b9f425619fef3a0c0a05e86cc40f018d3261997ba474f7ec9af4e",
    "cells/r4_dgcnn_s2_p07/result.json": "299ea80c3344c548e2aa0406813fb356e9ee9576c0d3c7e3b9fe4a726670ce4b",
    "cells/r4_dgcnn_s2_p08/result.json": "520d3a394ec9ca810dd07f35f75970c8974729373c40bee02d122b04852091f1",
    "cells/r4_dgcnn_s2_p09/result.json": "7de679159322bb1e8ddaee08a6001c364c8e0f6481df83b44c8d82b1bf29784e",
    "cells/r4_dgcnn_s2_p10/result.json": "425a57398a19da37648898f7ce92aab713471931c01cdf98b5f87cb95d66c72a",
    "cells/r4_dgcnn_s2_p11/result.json": "9219e8a40a167309b73147a258d06d6261732b8be5baa733fce937090fab5532",
    "cells/r4_dgcnn_s2_p12/result.json": "b36796492fb9015060fde53c859f741ff59cb9c78c0773d0f034a0483ce884f4",
    "cells/r4_dgcnn_s2_p13/result.json": "4c9da1a5d391c3df3321da09cecb001e9d40a1a186f037c392a6185d82daa367",
    "cells/r4_dgcnn_s2_p14/result.json": "881925c210500d012300b0b60f013969d3664baa4e0014894025f364a0938f21",
    "cells/r4_dgcnn_s2_p15/result.json": "c238fd7fae71c54fa01d40d5bc84bbc14657a747e9273877e186d9b5218d3cf1",
    "cells/r4_mlp_s1_p01/result.json": "a993b41698d35bd511753fa83537eca5f74f142113629cbb430c9406876907d4",
    "cells/r4_mlp_s1_p02/result.json": "feaa01f1a4a9d629f62942d23b61a0c81a05d74febcb4192ef27b41d4c537245",
    "cells/r4_mlp_s1_p03/result.json": "110ff158ba71a1318966cfb4e818f9a8fc504b76f66a82033729862534b93183",
    "cells/r4_mlp_s1_p04/result.json": "d0a0a6c5db759955ff2daf363ae976539754b27f3c75b7f53bdae6d5f8723f8c",
    "cells/r4_mlp_s1_p05/result.json": "ad03fc7eecd5f22379efc6c32163c77bdb31e3de7d0d660100204ce25afeee8c",
    "cells/r4_mlp_s1_p06/result.json": "d8450ad3717f5ef3125ce02d6d3c98c48afdf0bee40e0c42de6ce97194bb1bc5",
    "cells/r4_mlp_s1_p07/result.json": "737b68d13bdb4273df03156f9d42c68951e9bce0e24e843584875dc6dacde8dd",
    "cells/r4_mlp_s1_p08/result.json": "1a4b90599fa68285b14a7f6af3dbc7e72d60d200c18262b1559ec95a15658e4d",
    "cells/r4_mlp_s1_p09/result.json": "a590badd97a65a74e781871cd80a7ce63bbb6fed60b9e19ef0b6738d6adcb6ed",
    "cells/r4_mlp_s1_p10/result.json": "aeea45f46f728c3ec3a4396147447b5da08d4d745ec8e7a01c7b16968fcbc599",
    "cells/r4_mlp_s1_p11/result.json": "00a1fdb7c399350aea41a6779e5732a80f7dbea7a18da9d962eec6d848f5e845",
    "cells/r4_mlp_s1_p12/result.json": "c75ae7a0d1d677edb35edd6b0b1718da86d57ccd3a9a36a8d6781d554cf3b58f",
    "cells/r4_mlp_s1_p13/result.json": "417698352f631214b0ae4d252db0b03ab7ac1f381892aebbde2c21c7dd5ed163",
    "cells/r4_mlp_s1_p14/result.json": "c7a3fb6894cbcc3781440ac020f093574ef3dbc8401e099c2ef5de25cd173cde",
    "cells/r4_mlp_s1_p15/result.json": "350778dcabc77657726dde0f0af03ce225651b0dc9b4363d7e4326db8f976e88",
    "cells/r4_mlp_s2_p01/result.json": "f68c5398a573a8e449cc7b83322ad4205348f4d27ad80b2579446ecfa5e9bb33",
    "cells/r4_mlp_s2_p02/result.json": "625a69d40e6afc41f172ee1dd0b0d87a8ee21d483a173e260d3cc3ce19cb9783",
    "cells/r4_mlp_s2_p03/result.json": "01a595b9f703847fa30ea72a452a015d8c6d1240698d339922154ef43a3b96d9",
    "cells/r4_mlp_s2_p04/result.json": "6c01ac89adde57c94f4d0c3819382e3e854c193658cb73faa6b66aef566fdb79",
    "cells/r4_mlp_s2_p05/result.json": "84569045991356612a68999d7087582669587473b5032ef59865518504fb0493",
    "cells/r4_mlp_s2_p06/result.json": "79b8126784db3fdf9574df88b9059b4857f97655336baa2a2b108845f6145051",
    "cells/r4_mlp_s2_p07/result.json": "3dd2984c26aa69acecdcfa8c083297ca63cdb3afc3143d3b535c3685ac2d81eb",
    "cells/r4_mlp_s2_p08/result.json": "e2182b86996b40614ccd47bd478314a8bdd83a5afe198181fd3f3c55386b7171",
    "cells/r4_mlp_s2_p09/result.json": "7c424989229fc51c1472d4e0b42061d5da0df549baa4a1a803c465b43bdda6c3",
    "cells/r4_mlp_s2_p10/result.json": "52551ee64fdc716f23020edb60a7a654e9f8f75384bcda4585f5c8a041fed511",
    "cells/r4_mlp_s2_p11/result.json": "c42f676399b2b7bac5979849ddde4787f3ae561217d04fff22c0cf1ac61f5b5a",
    "cells/r4_mlp_s2_p12/result.json": "b3fa67ff9ab08906599479912685a991c5e85235b4d8b09efce4cb37c11e206d",
    "cells/r4_mlp_s2_p13/result.json": "004478a43f5ca62dd15e811847d9add746c66ec95210d10af562d23016a4ca40",
    "cells/r4_mlp_s2_p14/result.json": "ebffcd54d5dcb8a552ac8ca2b65e85bdaf77a531e686e5880b9d683b3ba32cdd",
    "cells/r4_mlp_s2_p15/result.json": "9f186610f2cda6007901de1b24291ca00fd1d3542259705d6757dccd7d92c516"
  }
}

==> anc/scripts/audit_eeg_protocol.py <==
"""Local entry point for a supplied prediction archive or contact event log."""
import argparse
import json
import sys
from pathlib import Path
ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT))
import numpy as np
from pcma.eval.protocol_audit import reporting_summary,audit_contact_log,demo


def main():
    p=argparse.ArgumentParser(description=__doc__)
    group=p.add_mutually_exclusive_group(required=True)
    group.add_argument('--demo',action='store_true')
    group.add_argument('--predictions',type=Path)
    group.add_argument('--events',type=Path)
    p.add_argument('--expected-cells',type=int)
    args=p.parse_args()
    if args.demo:result=demo()
    elif args.predictions:
        with np.load(args.predictions,allow_pickle=False) as d:
            trials=d['trial']
            if 'session' in d:
                trials=np.array([f'{s}:{t}' for s,t in zip(d['session'],trials)])
            result=reporting_summary(d['logits'],d['labels'],d['subject'],trials)
    else:
        if args.expected_cells is None:p.error('--events requires --expected-cells')
        result=audit_contact_log([json.loads(x) for x in args.events.read_text(encoding='utf-8').splitlines()],args.expected_cells)
    print(json.dumps(result,indent=2))
    if result.get('valid') is False:raise SystemExit(1)


if __name__=='__main__':main()


==> anc/scripts/common_window_sensitivity_v4.py <==
"""Single frozen post-review candidate-set sensitivity; no model training."""
from pathlib import Path
import json,sys,hashlib
import numpy as np
R=Path(__file__).resolve().parents[1];sys.path.insert(0,str(R))
from pcma.eval.protocol_audit import paired_subject_interval
out=R/'results/revision_2026-09-11/common_window_v4';out.mkdir(parents=True,exist_ok=False)
seed=20260913;ks=[5,10,20,40,65];rng=np.random.default_rng(seed)
grids=[]
for i in range(200):
    order=rng.permutation(np.arange(17,80))
    grids.append({str(k):sorted([16,80,*map(int,order[:k-2])]) for k in ks})
plan={'status':'post-review sensitivity planned after v3 exposure, before these outcomes','seed':seed,'grids':grids,'source':'selection_rotation_v2','models':['dgcnn','mlp'],'primary':['S65-S5','C65-C5'],'secondary':['difference of changes','all policy means'],'aggregation':'Average candidate sets, sessions, rotations within 15 participants; do not count 200 sets as independent units','scope':'Epoch16-80 endpoints shared; candidate positions and correlation still change; no pure-count or universal-optimum claim'}
(out/'frozen_plan.json').write_text(json.dumps(plan,indent=2),encoding='utf-8')
cells=sorted((R/'results/revision_2026-09-10/selection_rotation_v2/cells').glob('*/result.json'));assert len(cells)==300
rows=[];hashes={}
for f in cells:
    meta=json.loads(f.read_text());path=f.with_name('trace.npz');hashes[path.parent.name]=hashlib.sha256(path.read_bytes()).hexdigest();assert hashes[path.parent.name]==meta['trace_sha256']
    with np.load(path,allow_pickle=False) as z:w=z['window'].copy()
    vals=np.empty((200,len(ks),4))
    for j,g in enumerate(grids):
        for q,k in enumerate(ks):
            ids=np.array(g[str(k)])-1;iv,ia,ib=ids[np.argmax(w[ids],axis=0)]
            vals[j,q]=[(w[ia,1]+w[ib,2])/2,(w[ia,2]+w[ib,1])/2,(w[iv,1]+w[iv,2])/2,(w[-1,1]+w[-1,2])/2]
    rows.append({'model':meta['model'],'subject':meta['subject'],'values':vals})
result={'status':'complete','source_trace_sha256':hashes,'plan_sha256':hashlib.sha256((out/'frozen_plan.json').read_bytes()).hexdigest(),'models':{}}
for model in ['dgcnn','mlp']:
    rr=[r for r in rows if r['model']==model];pv=np.stack([np.mean([r['values'] for r in rr if r['subject']==s],axis=0) for s in range(1,16)])
    subject=pv.mean(1);means=subject.mean(0);mm={'n_participants':15,'means':{},'direct_65_minus_5':{},'candidate_set_mean_spread':{}}
    for q,k in enumerate(ks):mm['means'][str(k)]={p:float(means[q,i]) for i,p in enumerate(['own_selected','cross_selected','validation','fixed'])}
    for i,p in enumerate(['own_selected','cross_selected','validation']):
        d=subject[:,-1,i]-subject[:,0,i];iv=paired_subject_interval(d,seed=seed);iv['participant_values']=d.tolist();iv['conditioning']='Fixed 200 candidate sets, session allocations and fitted trajectories; participant record resampling only';mm['direct_65_minus_5'][p]=iv
    d=(subject[:,-1,0]-subject[:,0,0])-(subject[:,-1,1]-subject[:,0,1]);mm['direct_65_minus_5']['difference_of_changes']=paired_subject_interval(d,seed=seed)
    for q,k in enumerate(ks):mm['candidate_set_mean_spread'][str(k)]=np.quantile(pv.mean(0)[:,q,:],[0,.25,.5,.75,1],axis=0).tolist()
    result['models'][model]=mm
(out/'summary.json').write_text(json.dumps(result,indent=2),encoding='utf-8')
print(json.dumps({m:v['direct_65_minus_5'] for m,v in result['models'].items()},indent=2))


==> anc/scripts/plot_checkpoint_v4.py <==
"""Reproduce v4 figures from aggregate-only inputs; no restricted records required."""
from pathlib import Path
import argparse,json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch
p=argparse.ArgumentParser();p.add_argument('--input',type=Path,required=True);p.add_argument('--output',type=Path,required=True);a=p.parse_args();a.output.mkdir(parents=True,exist_ok=True)
d=json.loads((a.input/'family_aggregate_results.json').read_text())['results']
c=json.loads((a.input/'common_window_aggregate_results.json').read_text())['models']
plt.rcParams.update({'font.size':10,'axes.spines.top':False,'axes.spines.right':False,'pdf.fonttype':42})
policies=[('own_selected','Selection-pool S','#24558A','o-'),('cross_selected','Cross-scored C','#B85A28','s-'),('validation','Validation V','#238164','^-'),('fixed','Fixed epoch 80','#555555','--')]
def save(fig,name):
 for ext in ['pdf','png']:fig.savefig(a.output/(name+'.'+ext),dpi=180,bbox_inches='tight')
 plt.close(fig)
fig,axs=plt.subplots(2,3,figsize=(6.6,5.5),layout='constrained')
for row,m in enumerate(['dgcnn','mlp']):
 for col,(ds,label) in enumerate([('seed','SEED'),('seediv','SEED-IV'),('seedv','SEED-V')]):
  ax=axs[row,col]
  for key,name,color,style in policies:ax.plot(range(6),[100*d[ds][m]['budgets'][str(k)][key]['mean'] for k in [1,5,10,20,40,80]],style,label=name,color=color,markersize=3)
  ax.set_title(label+' / '+m.upper());ax.set_xticks(range(6),[1,5,10,20,40,80]);ax.set_xlabel('Candidates K');ax.grid(axis='y',alpha=.15)
  if col==0:ax.set_ylabel('Window accuracy (%)')
handles,labels=axs[0,0].get_legend_handles_labels();fig.legend(handles,labels,loc='outside upper center',ncol=2,fontsize=10);save(fig,'FamilyPolicyCurves')
fig,axs=plt.subplots(1,2,figsize=(6.6,3.2),layout='constrained')
for ax,m in zip(axs,['dgcnn','mlp']):
 for key,name,color,style in policies:ax.plot(range(5),[100*c[m]['means'][str(k)][key] for k in [5,10,20,40,65]],style,label=name,color=color,markersize=3)
 ax.set_xticks(range(5),[5,10,20,40,65]);ax.set_title(m.upper());ax.set_xlabel('Candidate count K (categorical)');ax.set_ylabel('Window accuracy (%)');ax.grid(axis='y',alpha=.15)
handles,labels=axs[0].get_legend_handles_labels();fig.legend(handles,labels,loc='outside upper center',ncol=2,fontsize=10);save(fig,'CommonWindowPolicyCurves')
fig,ax=plt.subplots(figsize=(8,4.8));ax.set_xlim(0,10);ax.set_ylim(0,4.8);ax.axis('off')
def box(x,y,w,h,label,color):
 ax.add_patch(FancyBboxPatch((x,y),w,h,boxstyle='round,pad=0.05',facecolor=color,edgecolor='#596575',linewidth=.8));ax.text(x+w/2,y+h/2,label,ha='center',va='center',fontsize=12)
ax.text(.1,4.5,'A  Same session: SEED',weight='bold',fontsize=12)
for x,w,t,c0 in [(.15,3,'Training\n6 trials','#DDE7F4'),(3.5,1.9,'Validation\n3 trials','#DBEDE5'),(5.75,1.9,'Pool A\n3 trials','#F7E2D4'),(8,1.8,'Pool B\n3 trials','#F7E2D4')]:box(x,3.55,w,.6,t,c0)
ax.text(.15,3.24,'Five trial-role rotations per participant/session.',fontsize=12)
ax.text(.1,2.85,'B  Separate sessions: SEED / SEED-IV / SEED-V',weight='bold',fontsize=12)
box(.15,1.9,3,.65,'Training session\nAll trials','#DDE7F4');box(3.5,1.9,2.7,.65,'Validation session\nAll trials','#DBEDE5');box(6.6,1.9,3.2,.65,'Target session\nWhole-trial pools A / B','#F7E2D4')
ax.text(.15,1.58,'Session roles: (1, 2, 3), (2, 3, 1), (3, 1, 2).',fontsize=12)
box(.15,.1,9.65,1.12,'One fixed 80-epoch trajectory per allocation\nS: select and score on each pool; average\nC: select on A, score on B; exchange and average\nV: select on validation   |   Fixed: use epoch 80','#F3F4F6')
fig.tight_layout();save(fig,'ProtocolDesign')


==> anc/scripts/plot_rotation_v3.py <==
"""Replot aggregate-only post-review results; no EEG or individual records required."""
from pathlib import Path
import argparse,json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import PowerNorm

p=argparse.ArgumentParser(description=__doc__)
p.add_argument('--input',type=Path,default=Path('results/revision_2026-09-11/rotation_reanalysis_v3.json'))
p.add_argument('--output',type=Path,default=Path('manuscript/neuroinformatics_revision_v3_2026-09-11'))
a=p.parse_args();a.output.mkdir(parents=True,exist_ok=True)
d=json.loads(a.input.read_text());ks=[1,5,10,20,40,80];x=np.arange(6)
plt.rcParams.update({'font.size':10,'axes.spines.top':False,'axes.spines.right':False,'pdf.fonttype':42})
fig,axs=plt.subplots(1,2,figsize=(6.4,3.2),layout='constrained')
for ax,(model,label) in zip(axs,[('dgcnn','DGCNN'),('mlp','Standardized MLP')]):
    for policy,name,col,style in [('own_selected','Own-pool S','#24558A','o-'),('cross_selected','Cross-scored C','#B85A28','s-'),('validation','Validation V','#238164','^-'),('fixed','Fixed epoch 80','#555555','--')]:
        yy=[100*d['models'][model]['budgets'][str(k)][policy]['mean'] for k in ks]
        ax.plot(x,yy,style,label=name,color=col,markersize=3.5)
    ax.set_title(label);ax.set_xticks(x,ks);ax.set_xlabel('Candidate count K (categorical)');ax.set_ylabel('Window accuracy (%)');ax.set_ylim(59,76);ax.grid(axis='y',alpha=.15)
axs[0].legend(fontsize=8)
for ext in ['pdf','png']:fig.savefig(a.output/('RotationPolicyCurves.'+ext),dpi=180)
plt.close(fig)
fig,axs=plt.subplots(2,3,figsize=(6.4,4.6),layout='constrained',sharex=True,sharey=True)
for row,(model,label) in enumerate([('dgcnn','DGCNN'),('mlp','Standardized MLP')]):
    for col,policy in enumerate(['validation','A','B']):
        ax=axs[row,col]
        matrix=np.array([d['models'][model]['epoch_distributions'][str(k)][policy]['counts_epochs_1_to_80'] for k in ks])/150*100
        im=ax.imshow(matrix,aspect='auto',origin='lower',extent=[.5,80.5,-.5,5.5],norm=PowerNorm(.5,vmin=0,vmax=100),cmap='Blues',interpolation='nearest')
        ax.set_title(f'{label}\nSelected on {policy}',fontsize=9);ax.set_yticks(range(6),ks);ax.set_xticks([1,16,40,80]);ax.set_xlabel('Selected epoch')
        if col==0:ax.set_ylabel('Candidate count K')
fig.colorbar(im,ax=axs.ravel().tolist(),label='Trajectories (%)\nsquare-root colour scale',shrink=.7)
for ext in ['pdf','png']:fig.savefig(a.output/('SelectedEpochs.'+ext),dpi=180)
plt.close(fig)


==> anc/scripts/plot_selection_rotation_v2.py <==
from pathlib import Path
import json,numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
ROOT=Path(__file__).resolve().parents[1]
dst=ROOT/'figures';dst.mkdir(exist_ok=True)
summary=json.loads((ROOT/'aggregate_results.json').read_text())
cfg=json.loads((ROOT/'plans/2026-09-10-selection-rotation-v2.json').read_text())
plt.rcParams.update({'font.size':11,'axes.spines.top':False,'axes.spines.right':False,'pdf.fonttype':42})
fig,axs=plt.subplots(2,2,figsize=(6.2,5.5),layout='constrained')
colors={'dgcnn':'#24558A','mlp':'#B85A28'}
labels={'dgcnn':'DGCNN','mlp':'Standardized MLP'}
for model in cfg['models']:
    m=summary['models'][model]['budgets'];ks=cfg['budgets'];x=np.arange(len(ks))
    for ax,key in [(axs[0,0],'window_symmetric_gap'),(axs[0,1],'window_cross_minus_validation')]:
        yy=np.array([m[str(k)][key]['mean'] for k in ks])*100
        ci=np.array([m[str(k)][key]['ci95'] for k in ks])*100
        ax.plot(x,yy,'o-',color=colors[model],label=labels[model],markersize=4)
        ax.fill_between(x,ci[:,0],ci[:,1],color=colors[model],alpha=.15)
        ax.set_xticks(x,ks);ax.set_xlabel('Candidate count K\n(80-epoch trajectory)');ax.axhline(0,color='.6',lw=.7)
    scorekeys=['own_selected','cross_selected','validation','fixed']
    vals=np.array([m['80']['window_'+k]['mean'] for k in scorekeys])*100
    axs[1,0].plot(np.arange(4),vals,'o-',color=colors[model],markersize=4,label=labels[model])
    axs[1,1].plot(np.arange(1,6),np.array(m['80']['window_symmetric_gap']['rotation_means'])*100,'o-',color=colors[model],markersize=4)
axs[0,0].set_title('(a) Selection gap');axs[0,0].set_ylabel('Accuracy difference (pp)')
axs[0,1].set_title('(b) Cross-scored benefit');axs[0,1].set_ylabel('Relative to validation (pp)')
axs[1,0].set_title('(c) Policy means, K = 80');axs[1,0].set_xticks(range(4),['Own','Cross','Validation','Fixed80']);axs[1,0].set_ylabel('Window accuracy (%)')
axs[1,1].set_title('(d) Role rotations');axs[1,1].set_xlabel('Rotation');axs[1,1].set_xticks(range(1,6));axs[1,1].set_ylabel('Own versus cross-scored gap (pp)')
for ax in axs.flat:ax.grid(axis='y',alpha=.15)
axs[0,0].legend(fontsize=9.5,loc='upper left')
fig.savefig(dst/'RotationBudget.pdf');fig.savefig(dst/'RotationBudget.png',dpi=180);plt.close(fig)


==> anc/scripts/reanalyse_rotation_v3.py <==
"""Post-review descriptive comparisons from existing records; never trains models."""
from pathlib import Path
import argparse, hashlib, json
import numpy as np

def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--source',type=Path,default=Path('results/revision_2026-09-10/selection_rotation_v2'))
    p.add_argument('--output',type=Path,default=Path('results/revision_2026-09-11/rotation_reanalysis_v3.json'))
    a=p.parse_args()
    records=[json.loads(x.read_text()) for x in sorted((a.source/'cells').glob('*/result.json'))]
    assert len(records)==300
    summary=json.loads((a.source/'summary.json').read_text())
    out={'status':'post-review descriptive reanalysis','n_participants':15,'bootstrap_replicates':20000,'bootstrap_seed':20260911,'models':{},'source_sha256':{}}
    for f in [a.source/'summary.json',*sorted((a.source/'cells').glob('*/result.json'))]:
        out['source_sha256'][f.relative_to(a.source).as_posix()]=hashlib.sha256(f.read_bytes()).hexdigest()
    indices=np.random.default_rng(20260911).integers(0,15,(20000,15))
    for model in ['dgcnn','mlp']:
        rows=[r for r in records if r['model']==model]
        assert len(rows)==150
        mm={'contrasts':{},'budgets':{},'epoch_distributions':{}}
        for k in [1,5,10,20,40,80]:
            mm['budgets'][str(k)]={}
            mm['epoch_distributions'][str(k)]={}
            for policy in ['own_selected','cross_selected','validation','fixed']:
                values=np.array([np.mean([r['results'][str(k)]['window'][policy] for r in rows if r['subject']==s]) for s in range(1,16)])
                np.testing.assert_allclose(values,summary['models'][model]['budgets'][str(k)]['window_'+policy]['participant_values'],rtol=0,atol=1e-12)
                mm['budgets'][str(k)][policy]={'mean':float(values.mean()),'ci95':np.quantile(values[indices].mean(1),[.025,.975]).tolist()}
            for policy in ['validation','A','B']:
                epochs=np.array([r['results'][str(k)]['epochs'][policy] for r in rows])
                freq=np.bincount(epochs,minlength=81)[1:]
                assert freq.sum()==150
                mm['epoch_distributions'][str(k)][policy]={'n_trajectories':150,'median':float(np.median(epochs)),'q25':float(np.quantile(epochs,.25)),'q75':float(np.quantile(epochs,.75)),'counts_epochs_1_to_80':freq.tolist()}
        for policy in ['own_selected','cross_selected','validation']:
            values=np.array([np.mean([r['results']['80']['window'][policy]-r['results']['5']['window'][policy] for r in rows if r['subject']==s]) for s in range(1,16)])
            reference=np.array(summary['models'][model]['budgets']['80']['window_'+policy]['participant_values'])-np.array(summary['models'][model]['budgets']['5']['window_'+policy]['participant_values'])
            np.testing.assert_allclose(values,reference,rtol=0,atol=1e-12)
            mm['contrasts'][policy]={'mean':float(values.mean()),'ci95':np.quantile(values[indices].mean(1),[.025,.975]).tolist()}
        out['models'][model]=mm
    a.output.parent.mkdir(parents=True,exist_ok=True)
    a.output.write_text(json.dumps(out,indent=2),encoding='utf-8')
    print(json.dumps({m:v['contrasts'] for m,v in out['models'].items()},indent=2))

if __name__=='__main__':main()


==> anc/scripts/reconstruct_revision_reporting.py <==
"""Read-only reconstruction of existing strict predictions; no model inference."""
from pathlib import Path
import json
import sys
import hashlib

ROOT=Path(__file__).resolve().parents[1]
sys.path.insert(0,str(ROOT))
import numpy as np
from pcma.eval.protocol_audit import reporting_summary,paired_subject_interval


def main():
    dest=ROOT/'results/revision_2026-09-10'
    dest.mkdir(parents=True,exist_ok=True)
    output={}
    for dataset in ('seed','seediv'):
        files=sorted((ROOT/'results/strict_fivefold'/dataset).glob('*.npz'))
        if len(files)!=15:
            raise RuntimeError(f'{dataset}: expected 15 prediction files')
        units={str(s):[] for s in range(1,16)}
        provenance=[]
        correct_total,windows_total=0,0
        for path in files:
            with np.load(path) as d:
                if len(np.unique(d['session']))!=1:
                    raise ValueError('strict reconstruction expects one session')
                r=reporting_summary(d['logits'],d['labels'],d['subject'],d['trial'])
                for subject,row in r['per_subject'].items():units[subject].append(row)
                correct_total+=int(np.sum(d['logits'].argmax(1)==d['labels']))
                windows_total+=len(d['labels'])
            provenance.append({'file':str(path.relative_to(ROOT)),'sha256':hashlib.sha256(path.read_bytes()).hexdigest()})
        if any(len(v)!=3 for v in units.values()):
            raise RuntimeError('each participant must have exactly three optimization-seed predictions')
        per_subject={s:{metric:float(np.mean([r[metric] for r in rows])) for metric in ('window_accuracy','trial_accuracy')}
                     for s,rows in units.items()}
        window=float(np.mean([x['window_accuracy'] for x in per_subject.values()]))
        trial=float(np.mean([x['trial_accuracy'] for x in per_subject.values()]))
        output[dataset]={'pooled_window_accuracy':correct_total/windows_total,
                         'subject_equal_window_accuracy':window,'subject_equal_trial_accuracy':trial,
                         'trial_minus_window':paired_subject_interval([x['trial_accuracy']-x['window_accuracy'] for x in per_subject.values()]),
                         'subject_equal_minus_pooled_window':window-correct_total/windows_total,
                         'per_subject':per_subject,'prediction_files':provenance,
                         'scope':'post-rejection descriptive reconstruction; fixed fitted models; no retraining or new test inference'}
        expected={'seed':0.5348148148148149,'seediv':0.39537037037037037}[dataset]
        if abs(trial-expected)>1e-10:
            raise RuntimeError(f'{dataset}: saved trial aggregate mismatch {trial} != {expected}')
    with (dest/'strict_reporting_reconstruction.json').open('x',encoding='utf-8') as f:json.dump(output,f,indent=2)
    print(json.dumps({k:{m:v[m] for m in ('pooled_window_accuracy','subject_equal_window_accuracy','subject_equal_trial_accuracy','trial_minus_window','subject_equal_minus_pooled_window')} for k,v in output.items()},indent=2))
    rows=[]
    for name,r in output.items():
        rows.append(f"{name.upper()} & {r['pooled_window_accuracy']:.4f} & {r['subject_equal_window_accuracy']:.4f} & {r['subject_equal_trial_accuracy']:.4f} \\\\")
    text=r'''All 30 archived strict prediction arrays were reconstructed without changing checkpoints or generating new test predictions. Averaging seeds within participant reproduced the original trial endpoints exactly. Table~\ref{tab:reporting} separates changes of scoring unit from changes of participant weighting.

\begin{table*}[!htbp]
\centering
\small
\caption{Alternative scoring rules applied to identical strict predictions. All values are accuracies. The original trial endpoint is retained; the other columns are post-rejection descriptive reconstructions.}\label{tab:reporting}
\begin{tabularx}{\textwidth}{@{}YYYY@{}}
\toprule
Dataset & Pooled windows & Subject-equal windows & Subject-equal trials \\
\midrule
'''+ '\n'.join(rows)+r'''
\bottomrule
\end{tabularx}
\end{table*}
'''
    for name,r in output.items():
        contrast=r['trial_minus_window'];lo,hi=contrast['ci95']
        text+=f"\nOn {name.upper()}, the paired participant-level trial-minus-window difference was {contrast['mean']:.4f} (95\\% conditional percentile interval [{lo:.4f}, {hi:.4f}]). The subject-equal minus pooled-window difference was {r['subject_equal_minus_pooled_window']:.6f}.\n"
    text+='\nThe trial contrast changes the scored functional, so it is not a model improvement. Where weighting produces effectively identical values, that equality is retained rather than presented as evidence that unequal weighting must create a large error.\n'
    (ROOT/'manuscript/neuroinformatics_revision_2026-09-10/reporting_results.tex').write_text(text,encoding='utf-8')


if __name__=='__main__':main()


==> anc/scripts/summarize_trial_v4.py <==
"""Aggregate all trial endpoints; selection remains based on window accuracy."""
from pathlib import Path
import argparse,json,csv
import numpy as np
p=argparse.ArgumentParser();p.add_argument('--source',type=Path,required=True);p.add_argument('--output',type=Path,required=True);a=p.parse_args();a.output.mkdir(parents=True,exist_ok=True)
cells=[json.loads(f.read_text()) for f in sorted((a.source/'cells').glob('*/result.json'))];assert len(cells)==276
def stat(x):
 x=np.asarray(x);rng=np.random.default_rng(20260912);lo,hi=np.quantile(x[rng.integers(0,len(x),(20000,len(x)))].mean(1),[.025,.975]);return {'mean':float(x.mean()),'ci95':[float(lo),float(hi)]}
res={};rows=[]
for ds,n in [('seed',15),('seediv',15),('seedv',16)]:
 res[ds]={}
 for m in ['dgcnn','mlp']:
  rr=[c for c in cells if c['dataset']==ds and c['model']==m];v={};b={}
  for k in ['1','5','10','20','40','80']:
   v[k]={};b[k]={}
   for metric in rr[0]['results'][k]['trial']:
    vals=[]
    for sub in range(1,n+1):
     cc=[c for c in rr if c['subject']==sub];assert len(cc)==3 and {c['rotation'] for c in cc}=={0,1,2};vals.append(np.mean([c['results'][k]['trial'][metric] for c in cc]))
    v[k][metric]=np.array(vals);b[k][metric]=stat(vals);s=b[k][metric];rows.append([ds,m,k,metric,s['mean'],*s['ci95'],n])
  res[ds][m]={'n_participants':n,'budgets':b,'direct_80_minus_5':{metric:stat(v['80'][metric]-v['5'][metric]) for metric in v['80']}}
(a.output/'trial_aggregate_results.json').write_text(json.dumps({'endpoint':'Equal-trial scoring at checkpoints selected using window accuracy','bootstrap_seed':20260912,'results':res},indent=2),encoding='utf-8')
with (a.output/'trial_budget_results.csv').open('w',newline='',encoding='utf-8-sig') as f:
 w=csv.writer(f);w.writerow(['dataset','model','K','metric','mean_fraction','ci_low','ci_high','n_participants']);w.writerows(rows)
print('All trial endpoints aggregated from 276 cells.')


==> anc/scripts/validate_protocol_audit_examples.py <==
"""Small, hand-checkable conformance examples. No real EEG or network needed."""
from pathlib import Path
import sys,json,argparse
ROOT=Path(__file__).resolve().parents[1];sys.path.insert(0,str(ROOT))
import numpy as np
from pcma.eval.protocol_audit import reporting_summary,earliest_best,validate_trial_partitions,audit_contact_log

def run():
    rows=[]
    def check(name,expected,fn):
        actual=fn();ok=actual==expected
        rows.append({'case':name,'expected':expected,'observed':actual,'passed':bool(ok)})
        if not ok:raise AssertionError(name)
    def rejects(fn):
        try:fn()
        except ValueError:return True
        return False
    logits=np.array([[2.,0.]]*4);y=np.array([0,0,0,1]);s=np.array([1,1,1,2]);t=np.ones(4,int)
    score=reporting_summary(logits,y,s,t)
    check('unequal_participant_window_counts',[.75,.5],lambda:[score['pooled_window_accuracy'],score['subject_equal_window_accuracy']])
    check('mean_logits_not_majority_vote',1.,lambda:reporting_summary(np.array([[2.,0.],[2.,0.],[0.,6.]]),np.ones(3,int),np.ones(3,int),np.ones(3,int))['subject_equal_trial_accuracy'])
    check('conflicting_trial_labels',True,lambda:rejects(lambda:reporting_summary(logits,y,np.ones(4,int),t)))
    check('nonfinite_predictions',True,lambda:rejects(lambda:reporting_summary(np.array([[np.nan,0.]]),np.array([0]),np.array([1]),np.array([1]))))
    check('earliest_maximum',2,lambda:earliest_best([.3,.8,.8,.7]))
    labels=np.tile(np.arange(3),4);parts={'train':[1,2,3],'validation':[4,5,6],'selection':[7,8,9],'audit':[10,11,12]}
    check('complete_disjoint_partitions',True,lambda:validate_trial_partitions(parts,labels) is None)
    overlap={**parts,'audit':[1,11,12]}
    check('overlapping_partitions',True,lambda:rejects(lambda:validate_trial_partitions(overlap,labels)))
    good=[{'event':'selection_frozen','cell':'a'},{'event':'selection_frozen','cell':'b'},{'event':'audit_loaded','cell':'a'},{'event':'audit_loaded','cell':'b'}]
    check('complete_frozen_contact_record',True,lambda:audit_contact_log(good,2)['valid'])
    check('premature_audit_contact',False,lambda:audit_contact_log([good[0],good[2],good[1],good[3]],2)['valid'])
    check('missing_cell',False,lambda:audit_contact_log(good[:3],2)['valid'])
    check('duplicate_audit_contact',False,lambda:audit_contact_log(good+[good[-1]],2)['valid'])
    return {'status':'passed','examples':rows,'scope':'11 constructed conformance cases, not empirical detection sensitivity or comparison against a general-purpose leakage detector; supplied records only'}

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--output',type=Path);args=p.parse_args();result=run()
    if args.output:
        args.output.parent.mkdir(parents=True,exist_ok=True)
        with args.output.open('x',encoding='utf-8') as f:json.dump(result,f,indent=2)
    print(json.dumps(result,indent=2))


==> anc/scripts/verify_seed_family_v4.py <==
"""Separate reconstruction of stored new-family records, without training."""
from pathlib import Path
import json,hashlib
import numpy as np
R=Path(__file__).resolve().parents[1];root=R/'results/revision_2026-09-11/seed_family_extension_v4'
cfg=json.loads((root/'frozen_manifest.json').read_text());summary=json.loads((root/'summary.json').read_text());rows=[];checks=0
def equal(a,b):
    global checks
    np.testing.assert_allclose(a,b,rtol=0,atol=2e-7);checks+=np.size(a)
def sha(p):return hashlib.sha256(p.read_bytes()).hexdigest()
for rel,h in json.loads((root/'runtime.json').read_text())['hashes'].items():assert sha(R/rel)==h
audit=json.loads((root/'input_audit.json').read_text())
for r in audit['recordings']:assert sha(root/'cache'/r['cache_file'])==r['cache_sha256']
for file in sorted((root/'cells').glob('*/result.json')):
    d=json.loads(file.read_text());assert sha(file.with_name('trace.npz'))==d['trace_sha256'];assert sha(file.with_name('checkpoints.pt'))==d['checkpoint_sha256']
    role=cfg['session_roles'][d['rotation']]
    with np.load(root/'cache'/f"{d['dataset']}_s{role['train']}_p{d['subject']:02d}.npz") as train,np.load(file.with_name('normalization.npz')) as norm:
        equal(norm['mean'],train['x'].mean(0,dtype=np.float64).astype(np.float32));equal(norm['scale'],np.maximum(train['x'].std(0,dtype=np.float64).astype(np.float32),1e-6))
    with np.load(file.with_name('trace.npz')) as z:
        w=z['window'];t=z['trial'];assert w.shape==t.shape==(80,3) and np.isfinite(z['loss']).all()
        for j,p in enumerate(['validation','A','B']):
            targets=np.array([z[p+'_labels'][np.flatnonzero(z[p+'_trials']==trial)[0]] for trial in np.unique(z[p+'_trials'])]);equal((z[p+'_trial_logits'].argmax(2)==targets).mean(1),t[:,j])
        for k in cfg['budgets']:
            ids=list(range(80//k-1,80,80//k));selected=[max(ids,key=lambda i:w[i,j]) for j in range(3)];iv,ia,ib=selected
            equal([d['results'][str(k)]['epochs'][p] for p in ['validation','A','B']],[i+1 for i in selected])
            for unit,x in [('window',w),('trial',t)]:
                s=(x[ia,1]+x[ib,2])/2;c=(x[ia,2]+x[ib,1])/2;v=(x[iv,1]+x[iv,2])/2;f=(x[79,1]+x[79,2])/2
                expected=dict(own_selected=s,cross_selected=c,validation=v,fixed=f,symmetric_gap=s-c,cross_minus_validation=c-v,cross_minus_fixed=c-f,own_minus_validation=s-v)
                for metric,value in expected.items():equal(d['results'][str(k)][unit][metric],value)
        selected=[int(np.argmax(w[:,j])) for j in range(3)]+[79]
        for policy,epoch in zip(['validation','A','B','fixed'],selected):
            for j,p in enumerate(['validation','A','B']):equal((z[policy+'_'+p+'_logits'].argmax(1)==z[p+'_labels']).mean(),w[epoch,j])
    rows.append(d)
assert len(rows)==cfg['expected_training_cells']
for ds,n in cfg['datasets'].items():
    indices=np.random.default_rng(cfg['bootstrap_seed']).integers(0,n,(20000,n))
    for model in cfg['models']:
        rr=[r for r in rows if r['dataset']==ds and r['model']==model];sm=summary['results'][ds][model]
        for k in cfg['budgets']:
            for metric,result in sm['budgets'][str(k)].items():
                pv=np.array([np.mean([r['results'][str(k)]['window'][metric] for r in rr if r['subject']==s]) for s in range(1,n+1)])
                equal(pv,result['participant_values']);equal(pv.mean(),result['mean']);equal(np.quantile(pv[indices].mean(1),[.025,.975]),result['ci95'])
        for metric,result in sm['direct_80_minus_5'].items():
            pv=np.array([np.mean([r['results']['80']['window'][metric]-r['results']['5']['window'][metric] for r in rr if r['subject']==s]) for s in range(1,n+1)])
            equal(pv,result['participant_values']);equal(pv.mean(),result['mean']);equal(np.quantile(pv[indices].mean(1),[.025,.975]),result['ci95'])
report={'status':'pass','cells':len(rows),'scalar_quantities_checked':int(checks),'checks':['source/cache/checkpoint/trace hashes','training-only normalization','all-epoch trial accuracy reconstructed from saved trial logits','all policy and budget arithmetic','final-policy window accuracy reconstructed from saved window logits','all participant summaries and bootstrap intervals'],'boundary':'Author-side separate implementation, not independent external replication or retraining; non-final budget window scores checked from stored scalars'}
(root/'verification.json').write_text(json.dumps(report,indent=2),encoding='utf-8');print(json.dumps(report,indent=2))


==> anc/tests/test_protocol_audit.py <==
import numpy as np
import pytest

from pcma.eval.protocol_audit import (audit_contact_log, earliest_best, paired_subject_interval,
                                     reporting_summary, validate_trial_partitions)


def test_first_maximum_and_invalid_scores():
    assert earliest_best([0.3, 0.8, 0.8, 0.5]) == 2
    with pytest.raises(ValueError):
        earliest_best([0.8, float('nan')])


def test_whole_trial_split_rejects_overlap_and_missing_class():
    labels = np.tile([0, 1, 2], 5)
    split = {"train": [1,2,3,4,5,6], "validation": [7,8,9], "selection": [10,11,12], "audit": [13,14,15]}
    validate_trial_partitions(split, labels)
    with pytest.raises(ValueError, match='overlap'):
        validate_trial_partitions(dict(split, audit=[10,14,15]), labels)
    with pytest.raises(ValueError, match='missing class'):
        validate_trial_partitions(dict(split, validation=[7,8]), labels)


def test_weighting_and_trial_aggregation_are_distinct():
    logits = np.array([[2., 0.], [2., 0.], [0., 9.], [2., 0.]])
    result = reporting_summary(logits, np.array([0,0,0,1]), np.array([1,1,1,2]), np.array([1,1,1,1]))
    assert result['pooled_window_accuracy'] == 0.5
    assert result['subject_equal_window_accuracy'] == pytest.approx(1/3)
    assert result['subject_equal_trial_accuracy'] == 0.


def test_conflicting_trial_labels_fail():
    with pytest.raises(ValueError, match='conflicting'):
        reporting_summary(np.eye(2), np.array([0,1]), np.array([1,1]), np.array([1,1]))


def test_subject_interval_not_window_pseudoreplication():
    result = paired_subject_interval([0.1,0.1,0.1])
    assert result['n_subjects'] == 3
    assert result['ci95'] == pytest.approx([0.1,0.1])
    with pytest.raises(ValueError):
        paired_subject_interval([0.1])


def test_contact_log_requires_global_freeze_before_evaluation():
    good = [{'event':'selection_frozen','cell':'a'}, {'event':'selection_frozen','cell':'b'},
            {'event':'audit_loaded','cell':'a'}, {'event':'audit_loaded','cell':'b'}]
    assert audit_contact_log(good,2)['valid']
    assert not audit_contact_log([good[0],good[2],good[1],good[3]],2)['valid']
    assert not audit_contact_log(good[:-1],2)['valid']


def test_invalid_prediction_metadata_fails():
    with pytest.raises(ValueError):
        reporting_summary(np.ones((2,3)), np.array([0,3]), np.array([1,2]), np.array([1,1]))


==> anc/tests/test_selection_rotation_v2.py <==
import numpy as np
from experiments.run_selection_rotation_v2 import rotations,contrasts,trace_scores

def test_balanced_roles_and_coverage():
    labels=np.repeat(np.arange(3),5); rs=rotations(labels,20260911)
    for trial in range(1,16):
        assert [sum(trial in r[k] for r in rs) for k in ['train','validation','A','B']]==[2,1,1,1]

def test_role_exchange_and_negative_control():
    rng=np.random.default_rng(7);w=rng.random((80,3));t=rng.random((80,3))
    a=contrasts(w,t,[1,5,10,20,40,80]);b=contrasts(w[:,[0,2,1]],t[:,[0,2,1]],[1,5,10,20,40,80])
    for n in a:
        for metric in ['window','trial']:
            for key in a[n][metric]:assert np.isclose(a[n][metric][key],b[n][metric][key])
    assert a['1']['window']['symmetric_gap']==0
    assert a['1']['window']['cross_minus_validation']==0
    assert a['80']['window']['symmetric_gap']>=0 # mathematical property, not substantive discovery

def test_earliest_candidate_tie_and_fixed_horizon():
    d=contrasts(np.ones((80,3)),np.ones((80,3)),[1,5,80])
    assert d['5']['epochs']['A']==16
    assert d['80']['epochs']['A']==1
    assert d['1']['epochs']['A']==80
    assert all(x['epochs']['fixed']==80 for x in d.values())

def test_mean_logit_trial_scoring():
    w,t,m=trace_scores(np.array([[2.,0.],[0.,4.],[2.,0.]]),np.array([1,1,0]),np.array([1,1,2]))
    assert np.isclose(w,2/3) and t==1


==> anc/tests/test_selection_sensitivity_v1.py <==
import json
from pathlib import Path

import numpy as np
import torch

from experiments import run_selection_sensitivity_v1 as runner


def test_evaluation_does_not_consume_training_rng():
    model=torch.nn.Sequential(torch.nn.Flatten(),torch.nn.Linear(310,3),torch.nn.Dropout(0.5))
    x=np.ones((5,62,5),dtype=np.float32)
    torch.manual_seed(42)
    state=torch.get_rng_state().clone()
    first=runner.predict(model,x,2,torch.device('cpu'))
    second=runner.predict(model,x,3,torch.device('cpu'))
    assert torch.equal(state,torch.get_rng_state())
    np.testing.assert_allclose(first,second,rtol=1e-6,atol=1e-6)


def test_training_never_loads_audit_trials_and_saves_all_policies(tmp_path,monkeypatch):
    cfg=json.loads((runner.ROOT/'plans/2026-09-10-selection-sensitivity-v1.json').read_text(encoding='utf-8'))
    cfg['epochs']=2
    cfg['batch_size']=8
    calls=[]
    def fake_load(path,labels,ids):
        assert not set(ids)&set(cfg['trials']['audit'])
        calls.append(tuple(ids))
        rng=np.random.default_rng(sum(ids))
        return rng.normal(size=(12,62,5)).astype(np.float32),np.tile(np.array([0,1,2],dtype=np.int64),4),np.repeat(ids[0],12)
    monkeypatch.setattr(runner,'load_trials',fake_load)
    monkeypatch.setattr(runner,'sha',lambda path:'synthetic')
    # The toy labels are intentionally not trial-consistent; summarize separately
    # to keep this test focused on the information boundary rather than data shape.
    monkeypatch.setattr(runner,'summarize_predictions',lambda *args:{'synthetic':True})
    events=[]
    key=runner.run_fit(('mlp',1,1,2024),cfg,None,np.array([0]*15),tmp_path,torch.device('cpu'),
                       lambda event,cell,**kw:events.append((event,cell)),lambda:None)
    assert len(calls)==3
    states=torch.load(tmp_path/key/'checkpoints.pt',weights_only=True)
    assert set(states)=={'fixed','validation','selection'}
    fit=json.loads((tmp_path/key/'fit.json').read_text(encoding='utf-8'))
    assert fit['audit_features_loaded'] is False
    assert fit['epochs']['fixed']==2
    assert events==[('selection_frozen',key)]


def test_frozen_source_hashes_and_model_shape():
    cfg=json.loads((runner.ROOT/'plans/2026-09-10-selection-sensitivity-v1.json').read_text(encoding='utf-8'))
    module=runner.load_model_module(cfg)
    model=runner.make_model('dgcnn',cfg,module).eval()
    assert model(torch.ones((2,62,5))).shape==(2,3)
    # Preserve the archived implementation rather than silently correcting T0.
    conv=module.GraphConv(2,5,4)
    x=torch.zeros((2,62,5))
    basis=conv.chebyshev_polynomial(x,torch.eye(62))
    assert torch.all(basis[:,0]==1)


def test_standardization_statistics_use_training_only(tmp_path,monkeypatch):
    from experiments import run_selection_mlp_standardized_diagnostic as standardized
    cfg=json.loads((runner.ROOT/'plans/2026-09-10-mlp-standardization-diagnostic.json').read_text(encoding='utf-8'))
    cfg['epochs']=2
    cfg['batch_size']=8
    rng=np.random.default_rng(15)
    train=rng.normal(size=(12,62,5)).astype(np.float32)
    def fake_load(path,labels,ids):
        assert not set(ids)&set(cfg['trials']['audit'])
        features=train if ids==cfg['trials']['train'] else train+1000
        return features,np.tile(np.array([0,1,2],dtype=np.int64),4),np.repeat(ids[0],12)
    monkeypatch.setattr(standardized,'load_trials',fake_load)
    monkeypatch.setattr(standardized,'sha',lambda path:'synthetic')
    monkeypatch.setattr(standardized,'summarize_predictions',lambda *args:{'synthetic':True})
    key=standardized.run_fit(('mlp',1,1,2024),cfg,None,np.array([0]*15),tmp_path,torch.device('cpu'),
                             lambda *args,**kw:None,lambda:None)
    with np.load(tmp_path/key/'normalization.npz') as d:
        np.testing.assert_allclose(d['mean'],train.mean(0,dtype=np.float64),rtol=1e-6,atol=1e-7)
        np.testing.assert_allclose(d['scale'],train.std(0,dtype=np.float64),rtol=1e-6,atol=1e-7)


==> anc/v4_aggregates/all_budget_results.csv <==
dataset,model,K,metric,mean_fraction,ci_low,ci_high,n_participants
SEED,dgcnn,1,own_selected,0.5293609968347132,0.4878323731546869,0.5706033083446758,15
SEED,dgcnn,1,cross_selected,0.5293609968347132,0.4878323731546869,0.5706033083446758,15
SEED,dgcnn,1,validation,0.5293609968347132,0.4878323731546869,0.5706033083446758,15
SEED,dgcnn,1,fixed,0.5293609968347132,0.4878323731546869,0.5706033083446758,15
SEED,dgcnn,1,symmetric_gap,0.0,0.0,0.0,15
SEED,dgcnn,1,cross_minus_validation,0.0,0.0,0.0,15
SEED,dgcnn,1,cross_minus_fixed,0.0,0.0,0.0,15
SEED,dgcnn,1,own_minus_validation,0.0,0.0,0.0,15
SEED,dgcnn,5,own_selected,0.6233218908482063,0.5823361437745417,0.6635213170069904,15
SEED,dgcnn,5,cross_selected,0.5897869812637752,0.5462142084689499,0.6319475645345838,15
SEED,dgcnn,5,validation,0.5359268361095256,0.4924474974427147,0.5755579654289776,15
SEED,dgcnn,5,fixed,0.5293609968347132,0.4878323731546869,0.5706033083446758,15
SEED,dgcnn,5,symmetric_gap,0.03353490958443115,0.020884482340771345,0.047131197982365675,15
SEED,dgcnn,5,cross_minus_validation,0.05386014515424968,0.029733055876910316,0.07930677636006402,15
SEED,dgcnn,5,cross_minus_fixed,0.060425984429062087,0.03689512903048184,0.08533222843801896,15
SEED,dgcnn,5,own_minus_validation,0.08739505473868082,0.06635541641645296,0.10872179179149694,15
SEED,dgcnn,10,own_selected,0.6472501428363665,0.6079539168178191,0.6833176328943412,15
SEED,dgcnn,10,cross_selected,0.6055585380223358,0.5654879405015,0.643092573013002,15
SEED,dgcnn,10,validation,0.5203072728981427,0.47193582034270914,0.5660020796421751,15
SEED,dgcnn,10,fixed,0.5293609968347132,0.4878323731546869,0.5706033083446758,15
SEED,dgcnn,10,symmetric_gap,0.04169160481403064,0.03148813890885827,0.05202948232188696,15
SEED,dgcnn,10,cross_minus_validation,0.08525126512419313,0.05406248561673809,0.12023885444320795,15
SEED,dgcnn,10,cross_minus_fixed,0.07619754118762281,0.04949844284078694,0.10383880327497635,15
SEED,dgcnn,10,own_minus_validation,0.12694286993822376,0.09528961623250747,0.16098732805847393,15
SEED,dgcnn,20,own_selected,0.66931999430032,0.6302488742136328,0.7048228174221497,15
SEED,dgcnn,20,cross_selected,0.6220313347648866,0.5852236801680719,0.655758028096704,15
SEED,dgcnn,20,validation,0.5211566667786796,0.4757010531434121,0.5650581926782041,15
SEED,dgcnn,20,fixed,0.5293609968347132,0.4878323731546869,0.5706033083446758,15
SEED,dgcnn,20,symmetric_gap,0.04728865953543329,0.035265525172159154,0.05938474995478709,15
SEED,dgcnn,20,cross_minus_validation,0.10087466798620708,0.06395382198938601,0.14150241577033576,15
SEED,dgcnn,20,cross_minus_fixed,0.09267033793017353,0.05866369219800827,0.12686168155651778,15
SEED,dgcnn,20,own_minus_validation,0.14816332752164035,0.11457240622156786,0.18402019369988817,15
SEED,dgcnn,40,own_selected,0.6884578841188321,0.6447617190552031,0.7284259206899717,15
SEED,dgcnn,40,cross_selected,0.6299797048242036,0.5916447630126147,0.6658319256353114,15
SEED,dgcnn,40,validation,0.5346760440149517,0.4927034210427055,0.5738793905869015,15
SEED,dgcnn,40,fixed,0.5293609968347132,0.4878323731546869,0.5706033083446758,15
SEED,dgcnn,40,symmetric_gap,0.058478179294628535,0.04421218003001202,0.07304105266932046,15
SEED,dgcnn,40,cross_minus_validation,0.09530366080925178,0.06777876265010918,0.1297511459663384,15
SEED,dgcnn,40,cross_minus_fixed,0.10061870798949049,0.06887379889797801,0.13296556123444,15
SEED,dgcnn,40,own_minus_validation,0.15378184010388032,0.12416540527727374,0.18634270075917483,15
SEED,dgcnn,80,own_selected,0.703965363690225,0.6606513191520409,0.7419330960889815,15
SEED,dgcnn,80,cross_selected,0.6344735376670336,0.5961186533995788,0.6710422937837291,15
SEED,dgcnn,80,validation,0.5436884169268176,0.5056592623159207,0.5783316360957536,15
SEED,dgcnn,80,fixed,0.5293609968347132,0.4878323731546869,0.5706033083446758,15
SEED,dgcnn,80,symmetric_gap,0.06949182602319129,0.051287846533525715,0.08596930837029851,15
SEED,dgcnn,80,cross_minus_validation,0.09078512074021607,0.061759464018777584,0.12086994579973699,15
SEED,dgcnn,80,cross_minus_fixed,0.10511254083232051,0.06935437154743686,0.14073426643913148,15
SEED,dgcnn,80,own_minus_validation,0.16027694676340734,0.12989528432782715,0.19242186524363455,15
SEED,mlp,1,own_selected,0.5200844920503396,0.47755666068762936,0.560493317503476,15
SEED,mlp,1,cross_selected,0.5200844920503396,0.47755666068762936,0.560493317503476,15
SEED,mlp,1,validation,0.5200844920503396,0.47755666068762936,0.560493317503476,15
SEED,mlp,1,fixed,0.5200844920503396,0.47755666068762936,0.560493317503476,15
SEED,mlp,1,symmetric_gap,0.0,0.0,0.0,15
SEED,mlp,1,cross_minus_validation,0.0,0.0,0.0,15
SEED,mlp,1,cross_minus_fixed,0.0,0.0,0.0,15
SEED,mlp,1,own_minus_validation,0.0,0.0,0.0,15
SEED,mlp,5,own_selected,0.5662789565802666,0.5232321782892415,0.6054958433944039,15
SEED,mlp,5,cross_selected,0.5482961237308521,0.5079173537326401,0.5857427456440325,15
SEED,mlp,5,validation,0.5254709166010487,0.4811758685928842,0.5661529039800257,15
SEED,mlp,5,fixed,0.5200844920503396,0.47755666068762936,0.560493317503476,15
SEED,mlp,5,symmetric_gap,0.01798283284941455,0.006164031031083943,0.03302027372368618,15
SEED,mlp,5,cross_minus_validation,0.022825207129803453,0.004082851977857572,0.04538941881502058,15
SEED,mlp,5,cross_minus_fixed,0.028211631680512595,0.010252158120519652,0.05031662197646388,15
SEED,mlp,5,own_minus_validation,0.04080803997921801,0.02399913514073627,0.060217318672044835,15
SEED,mlp,10,own_selected,0.5815834139111786,0.5346758578088616,0.6240819286174506,15
SEED,mlp,10,cross_selected,0.5637284628242105,0.5193390559843868,0.6052112536145224,15
SEED,mlp,10,validation,0.5261700932197673,0.48791956761708943,0.5596783302035988,15
SEED,mlp,10,fixed,0.5200844920503396,0.47755666068762936,0.560493317503476,15
SEED,mlp,10,symmetric_gap,0.017854951086967975,0.008491173156110475,0.02896759472766329,15
SEED,mlp,10,cross_minus_validation,0.037558369604443254,0.013548388375110127,0.06531215904253375,15
SEED,mlp,10,cross_minus_fixed,0.04364397077387092,0.01955238956607396,0.0751216751273605,15
SEED,mlp,10,own_minus_validation,0.055413320691411236,0.032472223055923975,0.08081248864979679,15
SEED,mlp,20,own_selected,0.5928182119200202,0.5471858364280384,0.6335703731828974,15
SEED,mlp,20,cross_selected,0.5697913320906103,0.5266627806780373,0.6095975505376555,15
SEED,mlp,20,validation,0.5289395648372819,0.48692403220652364,0.5672251242872677,15
SEED,mlp,20,fixed,0.5200844920503396,0.47755666068762936,0.560493317503476,15
SEED,mlp,20,symmetric_gap,0.023026879829409815,0.013154925860748802,0.03381716361762663,15
SEED,mlp,20,cross_minus_validation,0.04085176725332849,0.0174960567815931,0.06777454987435035,15
SEED,mlp,20,cross_minus_fixed,0.04970684004027077,0.02496412724162592,0.08215311576908481,15
SEED,mlp,20,own_minus_validation,0.0638786470827383,0.03924581868635183,0.09141192688163521,15
SEED,mlp,40,own_selected,0.6070867357269722,0.5627233319387892,0.6470255362128622,15
SEED,mlp,40,cross_selected,0.580648995746341,0.5382706550590038,0.6208930207696147,15
SEED,mlp,40,validation,0.5279466379790709,0.483514877200058,0.5671701079139173,15
SEED,mlp,40,fixed,0.5200844920503396,0.47755666068762936,0.560493317503476,15
SEED,mlp,40,symmetric_gap,0.026437739980631352,0.014875560780623494,0.03931421003240364,15
SEED,mlp,40,cross_minus_validation,0.05270235776727023,0.025770958827688234,0.08160455291995063,15
SEED,mlp,40,cross_minus_fixed,0.06056450369600149,0.02839143660545808,0.10016512470647533,15
SEED,mlp,40,own_minus_validation,0.07914009774790158,0.05223917596839655,0.10811902346620601,15
SEED,mlp,80,own_selected,0.6177042047688442,0.5744097404864046,0.6571605543453851,15
SEED,mlp,80,cross_selected,0.5902602882262004,0.5479921654149065,0.6308763737295988,15
SEED,mlp,80,validation,0.5262205682275448,0.4815699410586815,0.5657375698615312,15
SEED,mlp,80,fixed,0.5200844920503396,0.47755666068762936,0.560493317503476,15
SEED,mlp,80,symmetric_gap,0.027443916542644022,0.01445954588712703,0.04245713923330248,15
SEED,mlp,80,cross_minus_validation,0.0640397199986555,0.03426048788317191,0.09634085403147705,15
SEED,mlp,80,cross_minus_fixed,0.07017579617586074,0.03506143518611931,0.11263943885871153,15
SEED,mlp,80,own_minus_validation,0.09148363654129951,0.0630603028650851,0.12142205175695417,15
SEED-IV,dgcnn,1,own_selected,0.38599155969360593,0.3312253077037837,0.4560448483605171,15
SEED-IV,dgcnn,1,cross_selected,0.38599155969360593,0.3312253077037837,0.4560448483605171,15
SEED-IV,dgcnn,1,validation,0.38599155969360593,0.3312253077037837,0.4560448483605171,15
SEED-IV,dgcnn,1,fixed,0.38599155969360593,0.3312253077037837,0.4560448483605171,15
SEED-IV,dgcnn,1,symmetric_gap,0.0,0.0,0.0,15
SEED-IV,dgcnn,1,cross_minus_validation,0.0,0.0,0.0,15
SEED-IV,dgcnn,1,cross_minus_fixed,0.0,0.0,0.0,15
SEED-IV,dgcnn,1,own_minus_validation,0.0,0.0,0.0,15
SEED-IV,dgcnn,5,own_selected,0.44504588610000817,0.3804385362489298,0.5217267229954264,15
SEED-IV,dgcnn,5,cross_selected,0.4012310904517774,0.33799975843722346,0.476770710530225,15
SEED-IV,dgcnn,5,validation,0.3805863150091025,0.32583194873405374,0.44477846096727297,15
SEED-IV,dgcnn,5,fixed,0.38599155969360593,0.3312253077037837,0.4560448483605171,15
SEED-IV,dgcnn,5,symmetric_gap,0.043814795648230834,0.027893570726642523,0.06135348084204933,15
SEED-IV,dgcnn,5,cross_minus_validation,0.020644775442674866,0.003393041377997263,0.03901338752900647,15
SEED-IV,dgcnn,5,cross_minus_fixed,0.015239530758171414,-0.0013826354102309233,0.033557177286935816,15
SEED-IV,dgcnn,5,own_minus_validation,0.0644595710909057,0.04441713204706485,0.08612090739074427,15
SEED-IV,dgcnn,10,own_selected,0.466385573440491,0.40048644951783435,0.5427499174775559,15
SEED-IV,dgcnn,10,cross_selected,0.4104693839642489,0.34289398539352406,0.4881687126974066,15
SEED-IV,dgcnn,10,validation,0.372951423830959,0.32368444827310044,0.4324343142251696,15
SEED-IV,dgcnn,10,fixed,0.38599155969360593,0.3312253077037837,0.4560448483605171,15
SEED-IV,dgcnn,10,symmetric_gap,0.055916189476242086,0.037786111123442954,0.07479715210430696,15
SEED-IV,dgcnn,10,cross_minus_validation,0.037517960133290035,0.0077540623696953324,0.0716134758253197,15
SEED-IV,dgcnn,10,cross_minus_fixed,0.024477824270642944,0.0005030726952609028,0.05155771842899883,15
SEED-IV,dgcnn,10,own_minus_validation,0.09343414960953211,0.06220797199162747,0.1287624051762789,15
SEED-IV,dgcnn,20,own_selected,0.48978072685741336,0.4287593741250816,0.561408527161129,15
SEED-IV,dgcnn,20,cross_selected,0.4150566163059476,0.35253978281940634,0.48853664244988887,15
SEED-IV,dgcnn,20,validation,0.37218699593167515,0.32268693751780425,0.4279400569760475,15
SEED-IV,dgcnn,20,fixed,0.38599155969360593,0.3312253077037837,0.4560448483605171,15
SEED-IV,dgcnn,20,symmetric_gap,0.07472411055146569,0.05906147233454013,0.090470918202466,15
SEED-IV,dgcnn,20,cross_minus_validation,0.042869620374272485,0.012762404793169207,0.07154294750553311,15
SEED-IV,dgcnn,20,cross_minus_fixed,0.02906505661234171,0.011051133061380699,0.04938390645056632,15
SEED-IV,dgcnn,20,own_minus_validation,0.11759373092573817,0.08890100073136677,0.14679114854118527,15
SEED-IV,dgcnn,40,own_selected,0.5102749545810181,0.4464435463633775,0.5836143782394468,15
SEED-IV,dgcnn,40,cross_selected,0.42982840525041793,0.3630440934911811,0.5086101859649144,15
SEED-IV,dgcnn,40,validation,0.37477959778627107,0.3247656121854068,0.43231599077070837,15
SEED-IV,dgcnn,40,fixed,0.38599155969360593,0.3312253077037837,0.4560448483605171,15
SEED-IV,dgcnn,40,symmetric_gap,0.08044654933060033,0.06437171237420643,0.09661247975030679,15
SEED-IV,dgcnn,40,cross_minus_validation,0.055048807464146844,0.015896445287703207,0.09468982538526381,15
SEED-IV,dgcnn,40,cross_minus_fixed,0.04383684555681197,0.017058059272987758,0.07495419288680663,15
SEED-IV,dgcnn,40,own_minus_validation,0.13549535679474717,0.10522903836070081,0.1665978597367418,15
SEED-IV,dgcnn,80,own_selected,0.5245878270360251,0.45664702184894745,0.6011079641418021,15
SEED-IV,dgcnn,80,cross_selected,0.44393066954093097,0.37428760382215187,0.5240582140280508,15
SEED-IV,dgcnn,80,validation,0.373866130257373,0.3258989096759415,0.431560039139428,15
SEED-IV,dgcnn,80,fixed,0.38599155969360593,0.3312253077037837,0.4560448483605171,15
SEED-IV,dgcnn,80,symmetric_gap,0.08065715749509425,0.0644502116143317,0.09664316787114649,15
SEED-IV,dgcnn,80,cross_minus_validation,0.07006453928355798,0.04244991433995318,0.10248760445547443,15
SEED-IV,dgcnn,80,cross_minus_fixed,0.057939109847325,0.03197830693646219,0.0861754031705093,15
SEED-IV,dgcnn,80,own_minus_validation,0.15072169677865224,0.1243772064748299,0.18127440715354778,15
SEED-IV,mlp,1,own_selected,0.3670083110678879,0.3310623719958229,0.40578966050996274,15
SEED-IV,mlp,1,cross_selected,0.3670083110678879,0.3310623719958229,0.40578966050996274,15
SEED-IV,mlp,1,validation,0.3670083110678879,0.3310623719958229,0.40578966050996274,15
SEED-IV,mlp,1,fixed,0.3670083110678879,0.3310623719958229,0.40578966050996274,15
SEED-IV,mlp,1,symmetric_gap,0.0,0.0,0.0,15
SEED-IV,mlp,1,cross_minus_validation,0.0,0.0,0.0,15
SEED-IV,mlp,1,cross_minus_fixed,0.0,0.0,0.0,15
SEED-IV,mlp,1,own_minus_validation,0.0,0.0,0.0,15
SEED-IV,mlp,5,own_selected,0.4005053741288876,0.3678580072397752,0.4378934024667265,15
SEED-IV,mlp,5,cross_selected,0.37367319100597735,0.3424454347320199,0.4102744321500933,15
SEED-IV,mlp,5,validation,0.3644462911292859,0.3236111899957134,0.41049856302707,15
SEED-IV,mlp,5,fixed,0.3670083110678879,0.3310623719958229,0.40578966050996274,15
SEED-IV,mlp,5,symmetric_gap,0.02683218312291027,0.019296383883336345,0.03490690638003191,15
SEED-IV,mlp,5,cross_minus_validation,0.00922689987669148,-0.012203976912692158,0.03756439608096647,15
SEED-IV,mlp,5,cross_minus_fixed,0.006664879938089437,-0.010267200472865902,0.026373029486974994,15
SEED-IV,mlp,5,own_minus_validation,0.03605908299960176,0.01912753215327705,0.058968309598870824,15
SEED-IV,mlp,10,own_selected,0.41227324035992885,0.3778424326202227,0.4527721961777579,15
SEED-IV,mlp,10,cross_selected,0.3822804948931506,0.34998420097779304,0.4210349777623989,15
SEED-IV,mlp,10,validation,0.3667707225882133,0.3267003193191931,0.4122317739243952,15
SEED-IV,mlp,10,fixed,0.3670083110678879,0.3310623719958229,0.40578966050996274,15
SEED-IV,mlp,10,symmetric_gap,0.029992745466778253,0.023336222987105925,0.03713123684216477,15
SEED-IV,mlp,10,cross_minus_validation,0.01550977230493729,-0.002406367156565946,0.03887645381209243,15
SEED-IV,mlp,10,cross_minus_fixed,0.015272183825262697,-0.0019315119567291218,0.03359268384484505,15
SEED-IV,mlp,10,own_minus_validation,0.045502517771715545,0.030023149680182416,0.06587362376417423,15
SEED-IV,mlp,20,own_selected,0.42652935539844405,0.39007317995632723,0.46990856632067457,15
SEED-IV,mlp,20,cross_selected,0.3873228128344586,0.35370102823582145,0.4284943640675463,15
SEED-IV,mlp,20,validation,0.36848383931837714,0.32905762595816157,0.41506461943242506,15
SEED-IV,mlp,20,fixed,0.3670083110678879,0.3310623719958229,0.40578966050996274,15
SEED-IV,mlp,20,symmetric_gap,0.0392065425639854,0.029306016468092645,0.04899117008514178,15
SEED-IV,mlp,20,cross_minus_validation,0.018838973516081436,0.0013537403999482655,0.039422380261783456,15
SEED-IV,mlp,20,cross_minus_fixed,0.020314501766570663,0.0023983908800724826,0.038296575976399454,15
SEED-IV,mlp,20,own_minus_validation,0.058045516080066833,0.04303550676411011,0.07800626667091827,15
SEED-IV,mlp,40,own_selected,0.4409463310678771,0.40443578731274765,0.4835100159992693,15
SEED-IV,mlp,40,cross_selected,0.39298891652847284,0.3590729585647621,0.4311943160073345,15
SEED-IV,mlp,40,validation,0.36429498080784034,0.3298634532949966,0.40636065873431126,15
SEED-IV,mlp,40,fixed,0.3670083110678879,0.3310623719958229,0.40578966050996274,15
SEED-IV,mlp,40,symmetric_gap,0.04795741453940432,0.0347794848481999,0.06221579919265645,15
SEED-IV,mlp,40,cross_minus_validation,0.02869393572063245,0.013681772509537012,0.04214183146553753,15
SEED-IV,mlp,40,cross_minus_fixed,0.025980605460584918,0.010629909124623069,0.04147584316221776,15
SEED-IV,mlp,40,own_minus_validation,0.07665135026003678,0.06426808147513524,0.08948406651699896,15
SEED-IV,mlp,80,own_selected,0.46261573533200867,0.42561121758098425,0.5053813093633623,15
SEED-IV,mlp,80,cross_selected,0.395677387603337,0.35679636759962585,0.4407481911435468,15
SEED-IV,mlp,80,validation,0.3564317703382215,0.31758024031871124,0.4017529759714033,15
SEED-IV,mlp,80,fixed,0.3670083110678879,0.3310623719958229,0.40578966050996274,15
SEED-IV,mlp,80,symmetric_gap,0.0669383477286718,0.05440501978536659,0.07944475134419532,15
SEED-IV,mlp,80,cross_minus_validation,0.03924561726511554,0.01850933345192045,0.06078784968525402,15
SEED-IV,mlp,80,cross_minus_fixed,0.02866907653544903,0.008634313332354152,0.04970693035175751,15
SEED-IV,mlp,80,own_minus_validation,0.10618396499378734,0.0835496138865633,0.1325453638656195,15
SEED-V,dgcnn,1,own_selected,0.33241266106151585,0.2989540637559831,0.36933539059589504,16
SEED-V,dgcnn,1,cross_selected,0.33241266106151585,0.2989540637559831,0.36933539059589504,16
SEED-V,dgcnn,1,validation,0.33241266106151585,0.2989540637559831,0.36933539059589504,16
SEED-V,dgcnn,1,fixed,0.33241266106151585,0.2989540637559831,0.36933539059589504,16
SEED-V,dgcnn,1,symmetric_gap,0.0,0.0,0.0,16
SEED-V,dgcnn,1,cross_minus_validation,0.0,0.0,0.0,16
SEED-V,dgcnn,1,cross_minus_fixed,0.0,0.0,0.0,16
SEED-V,dgcnn,1,own_minus_validation,0.0,0.0,0.0,16
SEED-V,dgcnn,5,own_selected,0.4376622043186901,0.39295510217893986,0.4866081337692506,16
SEED-V,dgcnn,5,cross_selected,0.37368022167896553,0.33010178169824966,0.4197619870873992,16
SEED-V,dgcnn,5,validation,0.3279804136976152,0.29249050718183184,0.36557765628908173,16
SEED-V,dgcnn,5,fixed,0.33241266106151585,0.2989540637559831,0.36933539059589504,16
SEED-V,dgcnn,5,symmetric_gap,0.06398198263972459,0.044908760753624974,0.08504722785371306,16
SEED-V,dgcnn,5,cross_minus_validation,0.04569980798135034,0.015086174127281745,0.07906609406654315,16
SEED-V,dgcnn,5,cross_minus_fixed,0.0412675606174497,0.011732256164850295,0.07199932299421151,16
SEED-V,dgcnn,5,own_minus_validation,0.10968179062107491,0.07885314952311427,0.144351995523262,16
SEED-V,dgcnn,10,own_selected,0.4554867582638196,0.40782992188344613,0.5077885533018617,16
SEED-V,dgcnn,10,cross_selected,0.37378452416679075,0.32864916024495555,0.4197069344066389,16
SEED-V,dgcnn,10,validation,0.35342374454528075,0.308571074728742,0.40507704725935284,16
SEED-V,dgcnn,10,fixed,0.33241266106151585,0.2989540637559831,0.36933539059589504,16
SEED-V,dgcnn,10,symmetric_gap,0.08170223409702893,0.06400328657241552,0.09889037005797,16
SEED-V,dgcnn,10,cross_minus_validation,0.020360779621509985,-0.012970184365131424,0.06005004674387215,16
SEED-V,dgcnn,10,cross_minus_fixed,0.04137186310527491,0.01087961215690794,0.07478850285265838,16
SEED-V,dgcnn,10,own_minus_validation,0.1020630137185389,0.07242213451400464,0.13812197178082755,16
SEED-V,dgcnn,20,own_selected,0.47893831101436746,0.4297921698003663,0.5319388811555408,16
SEED-V,dgcnn,20,cross_selected,0.37079672780471973,0.32542570141996385,0.41746908162295615,16
SEED-V,dgcnn,20,validation,0.35777768121694487,0.31129388611169245,0.4110364604753412,16
SEED-V,dgcnn,20,fixed,0.33241266106151585,0.2989540637559831,0.36933539059589504,16
SEED-V,dgcnn,20,symmetric_gap,0.10814158320964772,0.0904890799590348,0.1248396065772083,16
SEED-V,dgcnn,20,cross_minus_validation,0.013019046587774832,-0.011853485467225464,0.040525034766777795,16
SEED-V,dgcnn,20,cross_minus_fixed,0.03838406674320388,0.006726404722881226,0.07332193988131873,16
SEED-V,dgcnn,20,own_minus_validation,0.12116062979742255,0.09391044291194994,0.15284374083435492,16
SEED-V,dgcnn,40,own_selected,0.5013030182964964,0.4493821131426179,0.5562484582685644,16
SEED-V,dgcnn,40,cross_selected,0.38805093975851757,0.340630359607098,0.4362951600599438,16
SEED-V,dgcnn,40,validation,0.3563907345126598,0.3107586406774655,0.40516272440794,16
SEED-V,dgcnn,40,fixed,0.33241266106151585,0.2989540637559831,0.36933539059589504,16
SEED-V,dgcnn,40,symmetric_gap,0.11325207853797875,0.08817887494989617,0.13791536202736707,16
SEED-V,dgcnn,40,cross_minus_validation,0.03166020524585784,-0.001466433410328875,0.06902305720233651,16
SEED-V,dgcnn,40,cross_minus_fixed,0.055638278697001796,0.018172517892747604,0.09469777027596543,16
SEED-V,dgcnn,40,own_minus_validation,0.14491228378383658,0.1119549324560574,0.18063145908261816,16
SEED-V,dgcnn,80,own_selected,0.5284936663932472,0.4766327283740445,0.5831481737031398,16
SEED-V,dgcnn,80,cross_selected,0.40117948853983443,0.35832569491042326,0.44263616702227676,16
SEED-V,dgcnn,80,validation,0.35989927231659047,0.31258967870709825,0.41031666443480724,16
SEED-V,dgcnn,80,fixed,0.33241266106151585,0.2989540637559831,0.36933539059589504,16
SEED-V,dgcnn,80,symmetric_gap,0.1273141778534128,0.10257014796752208,0.15227863013641013,16
SEED-V,dgcnn,80,cross_minus_validation,0.04128021622324397,0.0027491286867380024,0.08373326261976204,16
SEED-V,dgcnn,80,cross_minus_fixed,0.0687668274783186,0.0323487715807966,0.10871108187290024,16
SEED-V,dgcnn,80,own_minus_validation,0.16859439407665677,0.13100844235521794,0.2099250955248639,16
SEED-V,mlp,1,own_selected,0.3852810269068505,0.33491382615974635,0.4354784886370729,16
SEED-V,mlp,1,cross_selected,0.3852810269068505,0.33491382615974635,0.4354784886370729,16
SEED-V,mlp,1,validation,0.3852810269068505,0.33491382615974635,0.4354784886370729,16
SEED-V,mlp,1,fixed,0.3852810269068505,0.33491382615974635,0.4354784886370729,16
SEED-V,mlp,1,symmetric_gap,0.0,0.0,0.0,16
SEED-V,mlp,1,cross_minus_validation,0.0,0.0,0.0,16
SEED-V,mlp,1,cross_minus_fixed,0.0,0.0,0.0,16
SEED-V,mlp,1,own_minus_validation,0.0,0.0,0.0,16
SEED-V,mlp,5,own_selected,0.4101136442372025,0.35818115767885544,0.46209381205952105,16
SEED-V,mlp,5,cross_selected,0.3839658540483266,0.33445904426377704,0.43205543664160656,16
SEED-V,mlp,5,validation,0.37806190240844706,0.3306929079729887,0.42685869797862347,16
SEED-V,mlp,5,fixed,0.3852810269068505,0.33491382615974635,0.4354784886370729,16
SEED-V,mlp,5,symmetric_gap,0.026147790188875857,0.016234991781741658,0.037137136290019766,16
SEED-V,mlp,5,cross_minus_validation,0.005903951639879562,-0.006240323246887326,0.020005540954435738,16
SEED-V,mlp,5,cross_minus_fixed,-0.0013151728585238547,-0.012880419715422803,0.012719854485694166,16
SEED-V,mlp,5,own_minus_validation,0.03205174182875541,0.02117799311437285,0.04481548836859008,16
SEED-V,mlp,10,own_selected,0.42135905895061376,0.3707104857713006,0.4723980883109797,16
SEED-V,mlp,10,cross_selected,0.38130574090048075,0.338233564460674,0.4254686725814222,16
SEED-V,mlp,10,validation,0.37281659408533874,0.32503051549089046,0.4220929115264787,16
SEED-V,mlp,10,fixed,0.3852810269068505,0.33491382615974635,0.4354784886370729,16
SEED-V,mlp,10,symmetric_gap,0.040053318050133,0.026702614311925763,0.053372975717880716,16
SEED-V,mlp,10,cross_minus_validation,0.008489146815142025,-0.00572246434257725,0.022991603347051845,16
SEED-V,mlp,10,cross_minus_fixed,-0.003975286006369727,-0.019292976596803613,0.011797114108461048,16
SEED-V,mlp,10,own_minus_validation,0.048542464865275026,0.03335344082035981,0.06458216395027391,16
SEED-V,mlp,20,own_selected,0.4329035122459913,0.38206292462298125,0.48385842565097836,16
SEED-V,mlp,20,cross_selected,0.3812835268534722,0.3316921103102783,0.43147514337292825,16
SEED-V,mlp,20,validation,0.3761589213117201,0.3264632046090337,0.4268907135709962,16
SEED-V,mlp,20,fixed,0.3852810269068505,0.33491382615974635,0.4354784886370729,16
SEED-V,mlp,20,symmetric_gap,0.05161998539251908,0.04154801912787723,0.06097545894309362,16
SEED-V,mlp,20,cross_minus_validation,0.005124605541752146,-0.01127457273388098,0.022682976651726767,16
SEED-V,mlp,20,cross_minus_fixed,-0.0039975000533782855,-0.02044806451434791,0.012746393541368618,16
SEED-V,mlp,20,own_minus_validation,0.05674459093427123,0.04118834245933114,0.07299313201227327,16
SEED-V,mlp,40,own_selected,0.4459314892319142,0.3921576778114018,0.5005410863173194,16
SEED-V,mlp,40,cross_selected,0.37743113623190966,0.3280603740943678,0.43047296806375285,16
SEED-V,mlp,40,validation,0.36564118186878064,0.30954616729929585,0.42481593678351937,16
SEED-V,mlp,40,fixed,0.3852810269068505,0.33491382615974635,0.4354784886370729,16
SEED-V,mlp,40,symmetric_gap,0.0685003530000046,0.05366430307059116,0.08242821798403473,16
SEED-V,mlp,40,cross_minus_validation,0.011789954363129032,-0.010024294958656725,0.03399058808119145,16
SEED-V,mlp,40,cross_minus_fixed,-0.007849890674940853,-0.02884735216484362,0.012842209190185735,16
SEED-V,mlp,40,own_minus_validation,0.08029030736313363,0.06033006395603887,0.1034837515887244,16
SEED-V,mlp,80,own_selected,0.4568086891368093,0.4003989198855696,0.513556632880631,16
SEED-V,mlp,80,cross_selected,0.3862708938420495,0.33485571309511897,0.4396057982491484,16
SEED-V,mlp,80,validation,0.36036496738636914,0.30623477037971675,0.41712855787368686,16
SEED-V,mlp,80,fixed,0.3852810269068505,0.33491382615974635,0.4354784886370729,16
SEED-V,mlp,80,symmetric_gap,0.07053779529475976,0.055670649463319705,0.0850210660859265,16
SEED-V,mlp,80,cross_minus_validation,0.02590592645568033,0.007834282760640094,0.04460629520723669,16
SEED-V,mlp,80,cross_minus_fixed,0.000989866935198998,-0.014177449338301555,0.01675456711014222,16
SEED-V,mlp,80,own_minus_validation,0.09644372175044008,0.07430219426470287,0.12091654190370446,16


==> anc/v4_aggregates/common_window_aggregate_results.json <==
{
  "status": "complete",
  "source_trace_sha256": {
    "r0_dgcnn_s1_p01": "b14103e1069cb3f2104ea5aeb13e7370c6756dc3b30be648e978fbc12fbd1bd4",
    "r0_dgcnn_s1_p02": "b8f1bcba4757fa0cf68ff595eeae593cd7abda66da2bec3e1be361f0c714c153",
    "r0_dgcnn_s1_p03": "fc2c94e015b16a4c561f5d88b5ae28fec46ba302c13389ffb75ed9b120ef93ee",
    "r0_dgcnn_s1_p04": "29dbe5f21a1c4d6c6f21595b344fe0102da6c8a57f8030f0d23cb65f13c56d9d",
    "r0_dgcnn_s1_p05": "9454a73606ea6edf3f5f233f24b2e8282422fc30a6e77c304c2b31983e65b9e0",
    "r0_dgcnn_s1_p06": "5a565e0fd45691236fd444a58a0cf071f41725cd5d61f91c0aaaa7434632dbb3",
    "r0_dgcnn_s1_p07": "273138a2b4dd1604f3aaa9cc08f103fbc439453ee118693f65fde9ef195193ca",
    "r0_dgcnn_s1_p08": "c16cd08345aad1d8d79437cbfb4835d526a74f9962e245c5f2b422b6445a71de",
    "r0_dgcnn_s1_p09": "adf6f1e90abbdd1e2fa71d00ceb88fcfea995013141f5fbc0896607f83ddf9b6",
    "r0_dgcnn_s1_p10": "3eeef651b2890c0eb6f805277adef8379c0552e243a9ec29abd2e9c901afaab5",
    "r0_dgcnn_s1_p11": "35eedce57bb10f9e4e222477113c2818d8ad5ba288d7d1246946eb92baed24c1",
    "r0_dgcnn_s1_p12": "01bcc3255dadf45526ec3cc2377b65d692ebaf0f3b6840f5f2ce72fd54d7057e",
    "r0_dgcnn_s1_p13": "a8221b10ed3559a6f30981ef6e32e4909909d04c99607e62498752c286debd6f",
    "r0_dgcnn_s1_p14": "feef6ee2c66690956edf6cbec1d073996299df20bb2c11c1c7639ef533ba4bc5",
    "r0_dgcnn_s1_p15": "efa3bd2ba4db1e37dbd5275e38ec84bc126921cd8983177b26cfd47f5febf140",
    "r0_dgcnn_s2_p01": "882c916d1a1a68f4acff86464a79f29630f31e1f8f3afe3dec47171ce4e4d16e",
    "r0_dgcnn_s2_p02": "6d315a41cdf26df58a8ce7771c531d9152d214b7b13bcef3f96e0ba405257cae",
    "r0_dgcnn_s2_p03": "0e30dfc46b315b8443155bfecf13c92312f7292d53bb77ddf88f423c59c07ba7",
    "r0_dgcnn_s2_p04": "d4a4415bc975bd58c9a37ab8be457c3c7c9126064249830d14ee429c931cf014",
    "r0_dgcnn_s2_p05": "6f54b72f878a0fbd8c0923c7dcdf178457d26839f43b03e0d643b71c2ad8e8f6",
    "r0_dgcnn_s2_p06": "a2a607cff3388a3c8b5fee1e8ee055bed9110590d2848cc90a7933916f270a15",
    "r0_dgcnn_s2_p07": "2029aba25752c299d19c0a2055e108122358fdc25b9eb9fde28c0657dab8743f",
    "r0_dgcnn_s2_p08": "8e17cd07ac27fc2dea35d71ea4ffef2c61266deca8bd9b80f04cc0426e8acd9a",
    "r0_dgcnn_s2_p09": "1a48d2689fb883a2ec1bc160f377ce659a8d90be9c0e208a2c2b63fa71f73b06",
    "r0_dgcnn_s2_p10": "a3498dd48b5de1347e0e2baccb0ff5c60758f75b79bbc6836d33552ee20e8d9f",
    "r0_dgcnn_s2_p11": "d4ed0153c780398cb9ba8641ff5c56552763e66360c56817f41af8efab15dcbc",
    "r0_dgcnn_s2_p12": "e76f2cb20b00de51d25861b7535bfd23fa180e895c74888e3e847e8a0525d386",
    "r0_dgcnn_s2_p13": "7a80ca4dfa45d85e189298be70492567c5c293defe29186cb5fc8e0fdd4e866b",
    "r0_dgcnn_s2_p14": "6bbf2a775d56490480ad3e156dfe6fc49b29ec3fd718ffb2e46725c2dda7caf1",
    "r0_dgcnn_s2_p15": "4b2ecfe714ee4b34ccab1372643c3cfd48d913e98a9c1bcfd1889d9247281f0b",
    "r0_mlp_s1_p01": "1d30848a95bf07e12a9d29096c798fdd987bd5f12e9565de13183c9660ea298c",
    "r0_mlp_s1_p02": "eba582dad15885e4b3a0a56e5da667ee505b342f75b0e2dc7da95b7c60746944",
    "r0_mlp_s1_p03": "71bebf6b6e33d81736860ef3cf0962b8de48295d35faaba8d034535b7d2a2f88",
    "r0_mlp_s1_p04": "320a48a176a9d2553beabc333404463accde5fe4737ea958ab048cb7dc1823cf",
    "r0_mlp_s1_p05": "af9c29a66d4328be9ec03d7d228e945278f283a520aa460ed2d2f8fed32898c9",
    "r0_mlp_s1_p06": "4de2eb1b8647c646b8fd0adfb8701233a670462fed93bb7e00c2d54da166d93e",
    "r0_mlp_s1_p07": "b055c7456da421f7b960a772f7a632c96fcdfa8166e6517db0e1fdf74f7feab2",
    "r0_mlp_s1_p08": "2901f93854734862dd5ba1c0dd20863819e871ba719fb5cc7882068ad3588547",
    "r0_mlp_s1_p09": "a2df5278b91929d1ba4abd9d02a233f8be69e355ac36d5e66146ee4c3d926dcc",
    "r0_mlp_s1_p10": "ffcb3b8e5ff6407a7add3e785762df1ec9ab283bc781c4593dea2458f7d89c8a",
    "r0_mlp_s1_p11": "5b9fbc8c8c3da7fccf0dae53f7fb6f212f9f24050c78616dde67fcde890074d8",
    "r0_mlp_s1_p12": "88bbc569c3441db91486d9e73b2b0ab181f053d2598fbbc6d60289a55c9e3af8",
    "r0_mlp_s1_p13": "81b7cadfac53d27f19875654342c6942b6864c9447c4b3c196dae89dce007aa7",
    "r0_mlp_s1_p14": "4171f00b3a1c522692c016cd62cdf33a331814fcbf1efed662034a4b5f85c63f",
    "r0_mlp_s1_p15": "793a25e82da2d4381cb258bc403209ae7eb7a6294d670af952d83f314818eba4",
    "r0_mlp_s2_p01": "9aa9604a105f7e51f25264abc9ed7083c222c3eb64effcfb6ed9373707254533",
    "r0_mlp_s2_p02": "ce78eafa29ec441cdc16804d7cb0183b8408df08b4a8a22de600871b8503cdc0",
    "r0_mlp_s2_p03": "bd26866cb7c8aaefaf2dc9dcbdc1f6d9575a6f77fd16ba742ac6186778c97ff3",
    "r0_mlp_s2_p04": "4fa779cec3d56c0c652c5b13ad0ccc23e5cbb556685965456a7b4cd3e7953eab",
    "r0_mlp_s2_p05": "0b8ab8b7777f4ecf1be5b140398e7ddf9bb6045abdec592b44cd870cf0d6c8c6",
    "r0_mlp_s2_p06": "828ce471c0933e5b972d14179657be489f84ca38d83e84c55865f99bb4fe8e3d",
    "r0_mlp_s2_p07": "35b7ee2ca7cd1c446e215e901fa0214f8e4ef38c9d02f59e78a1a7777f898cca",
    "r0_mlp_s2_p08": "50f05cac140ff8fce5dc45a345f154579fd9925ccbcbc0160ab75d1d82ec7767",
    "r0_mlp_s2_p09": "4308ed6d524fabb82069776cdc9283a788109ce05c40ba29aab1d51d8bfb58ff",
    "r0_mlp_s2_p10": "31e84ff6dd3e9ebbf2814bb148e1667ad9f6b55f0ed6dd702f956021a7dfbb29",
    "r0_mlp_s2_p11": "3456ab09130fca8f3f426b1da447cc198530382ed5a6e9c8151f23abed9a4f0a",
    "r0_mlp_s2_p12": "b57ffd9d4be5ce9de54724034104023a2170f35697b6b14210270f5695a9a0ae",
    "r0_mlp_s2_p13": "9794de61ee3e9d0194ac011dd1c84e019c397013d0db33d63b1c7b1ea0f420c3",
    "r0_mlp_s2_p14": "4cdbd1d5371e793de5794b8f679655ca8a28c7e84ed4955c97e83f624869ddc5",
    "r0_mlp_s2_p15": "b845c3e9e3d6d214b379f5982a7982371f06cab4b7d7f3e37d25a8394e1899ff",
    "r1_dgcnn_s1_p01": "242e7cdbf778828b9908c265366ebfef7a63bf7e94b84b1b5bc7022bceb6d625",
    "r1_dgcnn_s1_p02": "ee54a2923a8a1e879ab88d948d721404463e6ee410de04a5e8ca1d46c91d2585",
    "r1_dgcnn_s1_p03": "f631be5e38a8e884c605680f59e33583ac6febce7c1f364565f7f58afe479e44",
    "r1_dgcnn_s1_p04": "9599ada22b90b40dc4a31f4198676f01ec0687b5699f6cacaee133f7fbe28db2",
    "r1_dgcnn_s1_p05": "63e187cf62ff6077211627d3de1cb18dc5bb04c459a0a42fbada6a76fea54869",
    "r1_dgcnn_s1_p06": "e59d8be61f430ab8a8d4afbb088a8aae380c6f93beda72bed9370b6da23d9fc0",
    "r1_dgcnn_s1_p07": "b376aa21eecb22535a19bd402a4269ac9935fe78d3fb75b0ae8aa8461b8392e5",
    "r1_dgcnn_s1_p08": "b4448fdc2fcf40ab416373c9edb2f48f7a0146797c14c8009e5d809ead3db113",
    "r1_dgcnn_s1_p09": "cb7793895a9d72722ddc8ba19b535f51e7fb0e7c31e9b2b53414ec95abb8f595",
    "r1_dgcnn_s1_p10": "4e4effa666488e2cf97d37d0805ab9173566d0154036891c5ac4b10584578461",
    "r1_dgcnn_s1_p11": "579206b3471b05154d2c72b0e9cfb2241ce3034ef97681c7a54a1146bb5c8561",
    "r1_dgcnn_s1_p12": "d57b4fc381420d5b30cf81ed4349fddb8e355b70b1d11b2fab2fca917aeef3a5",
    "r1_dgcnn_s1_p13": "6569de3cd0065b49529eb5e737ce8c7adb54f855a4122a05e2ef95db14327125",
    "r1_dgcnn_s1_p14": "e264a1ec13c153171535d989309ac8a6d3e7531fbd4c66b592338aad133b4de0",
    "r1_dgcnn_s1_p15": "00e9ab6e43ad271c0978637bff45374eca6fc33bff1a0bb65a3107048152f26d",
    "r1_dgcnn_s2_p01": "b012a2b73ea286570deea924e081b6b4b63cc04288a934adc4268211076b3faa",
    "r1_dgcnn_s2_p02": "d0be841ea91bd1055a4ecae605105cbbf02b55bae711b5ff288e178c55ae0ab7",
    "r1_dgcnn_s2_p03": "4cd263c0c29c2778eef8aabcd16ebb2b521ec60c5b0df13033fb0b95d0864586",
    "r1_dgcnn_s2_p04": "34c4284008a5be0e20c6fad26f0d8cf47719acdae4460fa5d63125e54805c2a6",
    "r1_dgcnn_s2_p05": "0709a638bc9d03dba41d2403eacd36a4bc278091d0194c455364a1ce3adf9dbf",
    "r1_dgcnn_s2_p06": "b02e06ca02741efa4b5c312310db0068ac91ce1c4538c3e09c5b007cd39afbcb",
    "r1_dgcnn_s2_p07": "7ca7b1245b93da7b02a9e19ee33b66d3ddb92226a37014df5b97ed559019e3fb",
    "r1_dgcnn_s2_p08": "3570d99e1c6ee9b45ee336ef053ba45b38bbd870986fc27dae8aad56608ec2bf",
    "r1_dgcnn_s2_p09": "2aed5e10eee4aa501149d85901c22ca8ed55d55fbe42a121e51424b61f250436",
    "r1_dgcnn_s2_p10": "71971e3b126070c807e7aa6855da2eebbc73d00126d728e34d4968bfa4ae0ec1",
    "r1_dgcnn_s2_p11": "8c7c77e75df8f1d84f4b9417840b3c2af2ed55ba228cbddcaa319eefe15b0c44",
    "r1_dgcnn_s2_p12": "8a94cdf6e4a6af68bd419d9acd17c3f299bfe19f4d4ead9c13cb0a43aee5f6da",
    "r1_dgcnn_s2_p13": "51f297c36a3b42b605b9cb102e81b380a96a9587f9f3f10ba374c33afa9c4030",
    "r1_dgcnn_s2_p14": "165c0248938866b5ba1b1d1dce597373a41829e23cae8d083d798998d979a920",
    "r1_dgcnn_s2_p15": "bc5596e7a5ad6386652de922d7939ceec15d18bdc3585be5a4c969b9e8841084",
    "r1_mlp_s1_p01": "673cb67667309e3883042cb7d7a82850e22202e3f14d6ef6176d8bfabbdafbba",
    "r1_mlp_s1_p02": "82462f695e50887dd3be868e8e3fec1f784b82bec368d5aaee3a412c2118c29d",
    "r1_mlp_s1_p03": "9007ec8322758684d3b09c9603c2827c6af8c2215e1c300799e75fcf9c582c01",
    "r1_mlp_s1_p04": "b18ee4264b947e268ae0254e827c7bbeb03694cc953f146231739ce6e771bb5d",
    "r1_mlp_s1_p05": "ce597e9c92fdd6fb0b5ede7ed4fc4069425ed2cd79cf93b542a23c23b63c6b01",
    "r1_mlp_s1_p06": "aff2fa60cbeaacad723c753c50861e94b60b0b5d844e59562e0f22ff9100d6f3",
    "r1_mlp_s1_p07": "ff9eccaab618b4088c5a167cb2589b74c1e3fcec87cadf1dd1299ce13bc01232",
    "r1_mlp_s1_p08": "14c1e443a585177b7d74b898c4c4fe531bba2c3fb15d363986f32f6aca8753dc",
    "r1_mlp_s1_p09": "697dbe2ff4e9d1326ed9b94c5721c20411712c96c4d902226baf249581de048d",
    "r1_mlp_s1_p10": "e2f88f845c4617cd1fad85b5a5b8f4dd6cdc71148a2d2c5569274b18ed9404c6",
    "r1_mlp_s1_p11": "17913609dfb4c4b87e4d6744b6822f8cf43dfb284a97ffe07ed747a067dab7c9",
    "r1_mlp_s1_p12": "d168d9e5f6419d6e28781f7377df3a1d793074d6a68faa45b796b8f20f09a892",
    "r1_mlp_s1_p13": "c9035275a72a72f9622d064c159c6b3b9cf033b7bc71b2abde9896671e3789f2",
    "r1_mlp_s1_p14": "0bd52beb4697162e7572d515ea4f16be9766604fbcdf1e9a45228b17bda5d636",
    "r1_mlp_s1_p15": "9ba9c1408c3337676789f43f823ca77314216c59b6089b26a8b31b5250572cb8",
    "r1_mlp_s2_p01": "2d39379379c10ae9d215391d26f5ca997a6d9fb9aac6fe3c8633ac7851be9a7a",
    "r1_mlp_s2_p02": "aa01b9939610f8cd1b49e6bd0669f446b4fb5305986b7fa9f80452663cdc3171",
    "r1_mlp_s2_p03": "3c89e229a1eecd6902b27f10ecce1d97f745c2f61a219862dc80948a818060ae",
    "r1_mlp_s2_p04": "1ad5888a777d0fe2e05cdf189c1f5a26012b98786a790a6ecce623ce0a7133d9",
    "r1_mlp_s2_p05": "c9d389eb795ae99d9b707c7c1b0f2fbc17724badf7d3ba8b954a74907016a138",
    "r1_mlp_s2_p06": "13e5e924a94df5b2341529ebdb53e91279f414073f93f7a17ed305624bbf3816",
    "r1_mlp_s2_p07": "fd9ee71853653939a138c39e1f886269248d50ffc0562db9105dcce93c567df7",
    "r1_mlp_s2_p08": "12f47ba5b227537b7e261adae4b13c4d39439eee5befafbc14e362bb6dbb2618",
    "r1_mlp_s2_p09": "0e13bf8f1903dd8a9720edd8a4d3b615d5e7d43a39bf712289932a5b84c85972",
    "r1_mlp_s2_p10": "14479fe9df7cb8c96ea60c54afa62b62b5b398a1ca5edf805d09d2defeef0b7c",
    "r1_mlp_s2_p11": "29310a4e66e44f81ba253cb121458c493961f54baa54002af8f26d7b9b0acea5",
    "r1_mlp_s2_p12": "d626e0624f31b87e4daee82271335c64aac7dde0917afdd726b94001aa90c7a8",
    "r1_mlp_s2_p13": "e255e956b4ce40ad27fec9b8a347fa499c338ffd3e597f951612089960a1b1d2",
    "r1_mlp_s2_p14": "e1dca6bc303a2479f9762cfeb13e78fd26bb113fd779e62c6095563e313a9123",
    "r1_mlp_s2_p15": "7c453ae2727e1a69b1eb698bd35347e57703dde4551291fbffed0e9f694a456e",
    "r2_dgcnn_s1_p01": "9ecc3e3ba1ae42ca72e2743b0a397a7e5c7a9509b9773213b669c5d6f7377315",
    "r2_dgcnn_s1_p02": "32c430b548af5ce6dff70f80d27bc36be052a1f1f5be681e7c94868e4e5f8370",
    "r2_dgcnn_s1_p03": "949b2a7d22e9131a25cc7c1b133cc4979a20eec7dca7cf0afdd9b4af91956b76",
    "r2_dgcnn_s1_p04": "abfa956d2760b88a321ac7edb366c7bfea2a2a9a038e7b1c0d3ec688d52202db",
    "r2_dgcnn_s1_p05": "5ab6278f6e748e705bfdbd33988aeec613b2c100893f71315351be7aa5fc88a7",
    "r2_dgcnn_s1_p06": "32fb16ab598bc1cbd340ff3edf4fe83601a61e581ef959844f07a6c10e7f1dcc",
    "r2_dgcnn_s1_p07": "60dec6faf8e87023e3c32a5b9f3d33ccb691fd29c5382ee63aeb08829bc8b378",
    "r2_dgcnn_s1_p08": "69a46c8372f76e5b76ceafec8bc762f699b4db44fdf053a1463b0cca57bce326",
    "r2_dgcnn_s1_p09": "09a6e920651eceb07b1cbbc3bf313a6427bc4d70c319b7c4434483ba5f3449b1",
    "r2_dgcnn_s1_p10": "2cd318d2eac2ff3b543be85c655bf220ad31bf6b8a9182b6193ab68a458ec124",
    "r2_dgcnn_s1_p11": "28fcfcf2be11415c507be5437ff6c20caa03841202e3f75de321e6ef920b90dc",
    "r2_dgcnn_s1_p12": "78d9f812d857c7af293d053e68af335c599c3e0a77b5df29e8fa155f3f8c7515",
    "r2_dgcnn_s1_p13": "3078f08e39ed90bbe9af86835543c5b6c68e69ae4073990722117bd9cc775ce4",
    "r2_dgcnn_s1_p14": "8241c64b0d2be777531cff6c2892d34d62b156903a1822cab8402120b143b0f8",
    "r2_dgcnn_s1_p15": "e97d1c66569f5a21dc6968c07ac355f4909111e8a41ce6109297f759341d753b",
    "r2_dgcnn_s2_p01": "f15c04d3eff01a3fe7839fe316bdf13e410a435f36c54dc8ee1ed4da49d8ab29",
    "r2_dgcnn_s2_p02": "ea956282536de9addd83dbe41b43d1f079eb60957dd7ceeb62abe679f661bf37",
    "r2_dgcnn_s2_p03": "ffd2cd08633c85e0acbb9b6b3972b5bd02f1710d64e924f4ae5f8c7667bb28e7",
    "r2_dgcnn_s2_p04": "28d84e517a2eef8a99239d327eec823231fb356592a854090eec32445c10cf6d",
    "r2_dgcnn_s2_p05": "c9f576570eed2b7a60ecf9b1da6e5b3b4fed4a918f6a95e808744038d5d32464",
    "r2_dgcnn_s2_p06": "d31ccd943e71d12e75e244ab23a232eac2cd21514de103002939798d5d128884",
    "r2_dgcnn_s2_p07": "f6951509c1a99ed59394a4e43956c0b30aab6fca3f09660a086936674696b972",
    "r2_dgcnn_s2_p08": "2390a95ef3daf4026ddddccdc7a937b4f09084fa06c5b7c4f1a1c2a3b1d55810",
    "r2_dgcnn_s2_p09": "b7bf3ae4dec971e6e20449bd8b4b33cdfc43e0767a6b3548433a0fe0354cd47f",
    "r2_dgcnn_s2_p10": "d986d5ede58fe2ac998ab3367029df0e2a867c7f4bbeff3cfcaaaaa4b1ad9a3d",
    "r2_dgcnn_s2_p11": "5f5ff90ba0d78dae364148d7243a9dae25b6c26f6370049bf3a3288613d1d263",
    "r2_dgcnn_s2_p12": "5a74fe1c2452f8b9b45ba8a91b7a44777d79b945c53c8e88ed9ccac64c93f178",
    "r2_dgcnn_s2_p13": "3b2c84a1199b453bdc890a52384c2b1068ecb070c4e46a667b04c56effb48cf9",
    "r2_dgcnn_s2_p14": "3056a0772741b35e9be6941e8b1f4c3acb4ab0826ef79a780a6fefa1d4e88dcc",
    "r2_dgcnn_s2_p15": "68874f6a939d904ed788da192ad060c4ea506c583de5f2bb3d4a0524f9204597",
    "r2_mlp_s1_p01": "a7bec9bce5b05e60c2cfc6c30578cc4f0c170df6e4f2d91f135e075edb513364",
    "r2_mlp_s1_p02": "082cc31cba2d7e69c6937ce3966f3720d694a8fe620fdfaac96c3837c343411e",
    "r2_mlp_s1_p03": "80946f2baf59d629f911f0b096b11a1d03b8276a13dbe84589b62cd4e1e946b8",
    "r2_mlp_s1_p04": "ef2dc4f0605b29b985af99c5fb790fec673ae9baae9c8b9e2e16312727a36d20",
    "r2_mlp_s1_p05": "834d594fe58173f6643d41fe5235941941a0c3fc8d804d3ffde5d96c3f46f5d6",
    "r2_mlp_s1_p06": "f5d3ae6afc1e97f243b031f8c9bf64d36cadc6b497a0e559952d08e9607aa395",
    "r2_mlp_s1_p07": "e5d4fa565ae15ed14b11d4a1cd4d51584cd7ecb2496bd7015d9b4c5483a0bb76",
    "r2_mlp_s1_p08": "b8945a7407973e0c08c7be051f514125d1b154d889f8e2524938455f62060a44",
    "r2_mlp_s1_p09": "3a746a47cf3df278d09cca7c0d4cf27bdd129eda4b016207a912c96b914c4dc7",
    "r2_mlp_s1_p10": "b2b5a475f3e429fed4f5b5bbc62fd6d486132330e1a17187ba5ac86e03c2780d",
    "r2_mlp_s1_p11": "f6bdea013614a11af968c9fb572a8c1b65c16e7b92fb571b4695a761b9ba9a3d",
    "r2_mlp_s1_p12": "4b05467ad741ff61a4f6fd09a95d51d15ff0190cff8089766f2031b89b429c10",
    "r2_mlp_s1_p13": "94788efcec9772bfb059bda36f38fbaf34ea9cef7c40ba4eb79422821e9af254",
    "r2_mlp_s1_p14": "b26f1bd8b41b831ed6d41e32b1fc3f9075fd4c20d43362897b5e293d86b3003b",
    "r2_mlp_s1_p15": "c17ffb70244ab679c079bcb36b06686f481c0747fe3c3ca6efaa9dcf9fcf6816",
    "r2_mlp_s2_p01": "a6aef1bda0bc052f210e27e582db01c56d64ccda6ffdf64581913b4c60b765fe",
    "r2_mlp_s2_p02": "53ebd03c99db9993ad2413b6ca45564b884ea0876c872ddb5f96832a62b27dc1",
    "r2_mlp_s2_p03": "5ba50574599ef44d48e44f4424730176cf0c73885a2d7821f991a251ab8ea14f",
    "r2_mlp_s2_p04": "9eddd571acebe31ac93181e5179e3b133c48bbbf2ba6e10dc7900637bd8c6172",
    "r2_mlp_s2_p05": "e684ddd836e2f1c7c4753287aa61d4a05aab1f604fdc977d1d421a91f6189137",
    "r2_mlp_s2_p06": "7c8b940d1d6d4a8e6ff496dd5c65724cc37ee9e1453a34b24d12cae480a624f8",
    "r2_mlp_s2_p07": "00193e8fcd7aa2c0dadb3efdd9840135db0215b32d3fc7a124596ee7dce2814f",
    "r2_mlp_s2_p08": "6b57f06596025dfdad3c091ccd047779f0b91b84ebefa71ec35c5e5ff23b2f63",
    "r2_mlp_s2_p09": "7639a4aa9d53eb17be184576d85503c5894aebaec5aa117a8f3e33fda4bc7587",
    "r2_mlp_s2_p10": "7148bb94b5e5c7c2a47a4dea13a932315585b75bb53d2868b1a1754063247ded",
    "r2_mlp_s2_p11": "00a2d0cb24c5c8c76aeca764bfb92ee931b4b166712e7dbaa2e4898b93f27454",
    "r2_mlp_s2_p12": "1216854a5a332ecdf1a22615ad0925624c1a44eb6e629d3108c55b12d7bdc9a9",
    "r2_mlp_s2_p13": "dd858ed85e67afcae5fec44444647d80a0654d5fea970d736d0093a680e28192",
    "r2_mlp_s2_p14": "5da5be9de97b35a7f3b72c76dcbdba4f4cceee7990a99bcff8fe3103d6e68705",
    "r2_mlp_s2_p15": "9e52644473021d5d8ea473bad7d0a9bdfa1d180b4c02b8e731c7a7f83dca6f70",
    "r3_dgcnn_s1_p01": "2c45ed63af9ab1dc62a327cd8c2b3b55757ede6edc97fc35534e07b316a37cfe",
    "r3_dgcnn_s1_p02": "92b90250765e059ee8222df476c2ef06d6f3f622efde0580c9f5bd32ef9ca73b",
    "r3_dgcnn_s1_p03": "78d404a9de592f106351c7246281986b7e2d456629277b0befccb0ef6fda356a",
    "r3_dgcnn_s1_p04": "ac3e3877453ef2d490fb78bc885c714ed8262e9dfbe2253688a3d56997795450",
    "r3_dgcnn_s1_p05": "defe8a265416a9354dce72b2fc284ee5a5aec74ae4c0937165af582f29ac4b97",
    "r3_dgcnn_s1_p06": "ae31a5dea4e3c1b051461f314082ef8df7edca2d6d1e8552b789c5d035086302",
    "r3_dgcnn_s1_p07": "f85ab05acc1507cfcfc2cba4dbc194360652c6fd6d38067ada7ab2739d56acee",
    "r3_dgcnn_s1_p08": "21f5c85ac26c3c764f8628cf8581eb2bfcfe045aaa31effc972e3fe4d000aeab",
    "r3_dgcnn_s1_p09": "57a66376d8413ba5cf88b5faa7b139a7cc3fe3c301abd3b0cc09855c47164876",
    "r3_dgcnn_s1_p10": "55ac042c5c9641a647f78c023a8f2450f80e70a4f9a195def9f8106a639401ff",
    "r3_dgcnn_s1_p11": "427c6cff8567467769a8b58894735ac219285da04ef295018dcb0a74bc7eff16",
    "r3_dgcnn_s1_p12": "3f88d1a899e56dfedac50ca5f7e3f6de62daf4771e75d99c16fdb4a6a4e50509",
    "r3_dgcnn_s1_p13": "6e1a30ec57b3650b12dbbba09f120b16753b7f1dd7b6ec57dd22ff2a653db430",
    "r3_dgcnn_s1_p14": "5a754cc1418a1a7253db68b26f29e921c341e30712dad2d1531c198f84c1545a",
    "r3_dgcnn_s1_p15": "68ebe71937db5c9096050c41a7c4ce2bf0970dac4a9e6a24e8fdd322a11b4491",
    "r3_dgcnn_s2_p01": "a18231cfc07872c3c55a95629a9929a8374613bae48c75f01f16b7d7253ff71e",
    "r3_dgcnn_s2_p02": "5ab659913b4f7c2af8937714081a422649332c91d4d6e705803db9994f882105",
    "r3_dgcnn_s2_p03": "af3aa5c2fa1ffa0e8195d6cf982a05d976fb5c27233bd759cb777a6681fe877f",
    "r3_dgcnn_s2_p04": "04cf80ff0ce3d82aecdfe8a8d3cad01ce036b05c5280d6133e1547b27faa05c4",
    "r3_dgcnn_s2_p05": "38adb6d616f4594b62c75adbdb6f0b5f3b4e0aeff854dbe1c6041ca545cfa9b9",
    "r3_dgcnn_s2_p06": "54684e2fccee43c4990e0af1604566185419101d1a2c9399232bb888e609f0ac",
    "r3_dgcnn_s2_p07": "8c93338849191eb1199ed860a4ce8eb0fbcd0e58163f89c631c32f3abdcba9f4",
    "r3_dgcnn_s2_p08": "989b9ed890804e07ac64ecfe0206c48c1f1dcf3a227be21449f8d1c8a1b93cdf",
    "r3_dgcnn_s2_p09": "c3ef483ad66010ea0c613b1454a2a09d41cc4c64d8fd1caf1788c2e2ad1e93c8",
    "r3_dgcnn_s2_p10": "5d905993845a67602864442c0a82ddbe78465176f2c92d415dc3908b9999bb12",
    "r3_dgcnn_s2_p11": "82eeb8f7ff2cb1501bfee2dd7d338e290876cf39bc73570286f1ad40e190718e",
    "r3_dgcnn_s2_p12": "5a8fcb37a14ca8b4da3557e2547cfefc57702675f07b3ba9778da6ed1d4d8725",
    "r3_dgcnn_s2_p13": "758aa0fe2a873701d5403644d8679a7cac6df820122bcdd865cb4cfc7bd04280",
    "r3_dgcnn_s2_p14": "b1503ad615ec6a1ad1e5742bac4c2cfc257fa188ef534bb0cdc1420420cee32d",
    "r3_dgcnn_s2_p15": "4905685bb59016a5fa9a8ac04ab971afbb97f2acc4ee0b0457041102ddd5311f",
    "r3_mlp_s1_p01": "c59d1a375576e2dd73f5e3ef06b83b529cd6dbc1b4cd977466f4dfd65de57aca",
    "r3_mlp_s1_p02": "cb20507db54207eef303a3f67a80ef9d46b802701597f478f7b4ab3576d20020",
    "r3_mlp_s1_p03": "78b5432deb1eb11e6317d4c0311ed42a36ec80782916b863ac5d81f0465c01b9",
    "r3_mlp_s1_p04": "6b30a0a433e2659aaeaedbda31c3b8962839c762040d2272478ca39e0bf96d6f",
    "r3_mlp_s1_p05": "8faab3a413a322d09c8196f08320fac4842bef26d04a0a5e933f0faebf21bc10",
    "r3_mlp_s1_p06": "0d45f1a2e5eb09c52b9158903425e6adddbb9638974410ad88281e0b84370647",
    "r3_mlp_s1_p07": "d1d0bd0c4101bdf4e2b7608f62802a1ad95e87b7eb251758843f771ee4966de8",
    "r3_mlp_s1_p08": "8e02eee3cc31f5c3a706dfba139c6f8e18380b947e87ec8a5fe58efe615f8997",
    "r3_mlp_s1_p09": "6308cc6651914206c0531bab6d4cf7679ec3bc7f7da6bdbe6c71b7b64f5a5e66",
    "r3_mlp_s1_p10": "49e73f49406da8338a2df85582a52d135c4ed2729eba031ff9c4aa81ebcd1561",
    "r3_mlp_s1_p11": "b187b0919170bbbdd277baa847baac00c3975df135bb99fe74019f5c8385bd55",
    "r3_mlp_s1_p12": "c798872c933375220c8fdece1696946c3d99b096cb3dcff11768b1e9208552f3",
    "r3_mlp_s1_p13": "b82f0f64c58ca7ec7bf70151a9ee86428dded9be8cd93835a318bb3acd74f266",
    "r3_mlp_s1_p14": "c95eb78ee63f14ee3a170123fa8af52ef0c1089318b6ce1d96c98c5ef7cea5c4",
    "r3_mlp_s1_p15": "e29357f329bc8c73940c886279c67e92b5b2bb699722ac00813aed6270043b9f",
    "r3_mlp_s2_p01": "85024ca0b5ed28af62dd0616d45ab7b8e4a152ad98abcc29499a182530c71248",
    "r3_mlp_s2_p02": "fb39c728def5c9e7e514fd96c5602819827239638edfd5bfcd8b169697d72c9b",
    "r3_mlp_s2_p03": "bfb99ea52a2b171d9199c9d9a2f70f36f528472fc16aceb367e91540c8d80d22",
    "r3_mlp_s2_p04": "d4364e39cb8b8773e99418228a4c613670434829a05696dc3078bb5a7b048efd",
    "r3_mlp_s2_p05": "7adff187b6a0dfc0838cc31c20c62142553ef2f54a4f6d9eb955971d5fe155e8",
    "r3_mlp_s2_p06": "113ada7ecc049560d5a7bc5f10f1027a9c0c097de51bc7910468ac21c03de1c0",
    "r3_mlp_s2_p07": "41509e85fcb1ca9b15f307bacbc7dde3e233ac97f5db407b9b72a2e2804ac6b6",
    "r3_mlp_s2_p08": "02e9c5a0723e7981c0881ecab0b03b821f8d35b4f082f5ab15d58318c7d25415",
    "r3_mlp_s2_p09": "dfc5f0fc2bf7778d96c138a758f4980e7d713d0842dd4c47ade0e53307449b26",
    "r3_mlp_s2_p10": "7e636aa9baf3dedddf6662b4ea55638a38fe947d0904dc0450352f69e57078f4",
    "r3_mlp_s2_p11": "cb71e3e088125fffe4e7167ca9479782a723fdfe0cdf826e104a18c8d7ab61aa",
    "r3_mlp_s2_p12": "2fc302b04ff24d0cf5a246d2ca1135f73024222dd2cfa0e7a2502328d61651d5",
    "r3_mlp_s2_p13": "5d73dd0974d1703d5827658c0c43020f178f114e68f0e68b7c62a52b0b450f59",
    "r3_mlp_s2_p14": "e4bb9376c955b13de1d5f1660d479edce3631d7f7c6e6356a01a353f03af888c",
    "r3_mlp_s2_p15": "ec86646a35a1bb36fc709e79ea83ea7b4b0da4cf72d75fdd964f257af3ee98c3",
    "r4_dgcnn_s1_p01": "e3c5f4c842a09b72b21d3c2a2dddb2cabc8a6d3dcefec1aa081c1c06063c4811",
    "r4_dgcnn_s1_p02": "f11187b471922e203fe218642448aa4a5e46123df0584d47139733b56c56d164",
    "r4_dgcnn_s1_p03": "832ccd61acb9ea2ee9f33ff7038daa4a9010b64b1ee5fdf200d926cafcd7d045",
    "r4_dgcnn_s1_p04": "0885325dca51c44e4ca67f9add2d5ba03ca23c2c906aad71d5874a3a11571091",
    "r4_dgcnn_s1_p05": "7e13273d3b47739b3325dad65497fc56f687c53b98632082d5f306836b789757",
    "r4_dgcnn_s1_p06": "24fe93c595fdf8d6338df021e16933a54a433825e8b4613806e06aceda1b69cc",
    "r4_dgcnn_s1_p07": "90788f3451b04bd393a60fd0eaa38585a3c4dc7fc98b96cc6fc4f5d84bc4a5aa",
    "r4_dgcnn_s1_p08": "fc071486f33bae38da6245be7ad1dd62cee550ed8d750fe81cba1090a22177c8",
    "r4_dgcnn_s1_p09": "413051ae622f37b5764277c150149f8d5cdcd4553ff70e350ec39578321cb8a0",
    "r4_dgcnn_s1_p10": "8e726b0395f070226a2a3a27b6eb0a31ee6db419490bbd0a11f7aa30b69bbe7e",
    "r4_dgcnn_s1_p11": "ed149bf3e936f65de21bc78de7f983dc6e4032c484f7dc3cd4085f7bceb91cfb",
    "r4_dgcnn_s1_p12": "ed002c998606c3549bbf68b6a1030ac63106c17a7e3307aed8845fc294aea108",
    "r4_dgcnn_s1_p13": "82f12c4dfc4eb84f4728256034675e130627165011fe0a119521dd2855b38ec5",
    "r4_dgcnn_s1_p14": "f2f85fac784089d1774675a1dcc1ffe678db79cbb3afc365c632d459c8feacf3",
    "r4_dgcnn_s1_p15": "5da2ffb935d92f5dcd2b5ae13e44cc5cdc4764d2b4b8930189684358e10a91ca",
    "r4_dgcnn_s2_p01": "7ce3d5824de727a45275f21cb984185cfdac95912d93a78558047aa1d259af40",
    "r4_dgcnn_s2_p02": "e046b0075007286b958f3dbe7fec8babb906d3d445b08250939307d0ebd6eccd",
    "r4_dgcnn_s2_p03": "c4fb902fd67bec9b2a261cd8a34c017be0db398d491be9fdd84e0b5b458f19c7",
    "r4_dgcnn_s2_p04": "c2e9ec33015549afbb8b16ef11f29d2705917c218cde5821eaf9e33991525e80",
    "r4_dgcnn_s2_p05": "33dd00a3bee8c641423a95fc3dc8cc318f77a751f49660ee6a002b537a510d5c",
    "r4_dgcnn_s2_p06": "9acb6db0352a2d99d5332c4f7a6838cad672b1a23d09c40b030ff64e92d82e02",
    "r4_dgcnn_s2_p07": "9d9fd697375a0c919b844cbf1beb42ec437e0d91c5a8a524e6d429af95492223",
    "r4_dgcnn_s2_p08": "2d9a86a0543b96d7b1bc1967cf78cb49c575a9847d1c48b673b9add917085e8e",
    "r4_dgcnn_s2_p09": "f95a274207d0fe2c5f6daa56290c21e0118b586389bc6d0732486402d98739c0",
    "r4_dgcnn_s2_p10": "e35730f83108bb107a00da598ad3291982d069b2bae131945afcc64901a999a4",
    "r4_dgcnn_s2_p11": "5f704fba4860a93ad27e2b8164f9fe37248035089bfd8d25f02c27417b0332b5",
    "r4_dgcnn_s2_p12": "f16455c12f46b1f0e72b17dbe7cd14bbdb7ad6b2d828a749d64e846629813080",
    "r4_dgcnn_s2_p13": "3d9c08c4d305d3b94423f0d2317b6b2ab70c568fbbccb409408722bf13ec0364",
    "r4_dgcnn_s2_p14": "e0e3c5fbd6fe7ea6c78161ac876bead8d6fa2062258f14f1659e93776a1e4848",
    "r4_dgcnn_s2_p15": "92df05e442f94f01f023f4801a1a2a5e37d981145494b06dba6adf9c04dbd0c8",
    "r4_mlp_s1_p01": "91e9e6b6d5ce58123a41bee2545af1285f06bdb6ab678d5de79181ad34dc713d",
    "r4_mlp_s1_p02": "e4f8b76f4a18165a200b085f56b8c3ff3191edca1000bbbb4435532e2fda0deb",
    "r4_mlp_s1_p03": "e075e1231ca729e25cdded62799e53b16f9b2fad7fdbb7c7b9de4f91cb3c1ea4",
    "r4_mlp_s1_p04": "35944fdd055738d5a2c281a2eaf7f0497474f71d4da57ea7dc563a51fa9239e3",
    "r4_mlp_s1_p05": "1c617acb752498c8370fe7261ed752e1a9a790885d0dea30d756a20f03ee74dc",
    "r4_mlp_s1_p06": "3eb144ada1b31eb05a261ef133f300d95595776a7c9a81da5149533556ff2504",
    "r4_mlp_s1_p07": "3d32da2b2cdeecbf40e8d8639d37b29bfe783908e4789fcea89db558d0defbfa",
    "r4_mlp_s1_p08": "8885782287f562fe8681c1b223acf5cb650e1fe9e009790ad950a4405344f35c",
    "r4_mlp_s1_p09": "0ce088ac1487935d1cb034b346c936723f6314b14d5e3e9d0c5dc38040aaa58f",
    "r4_mlp_s1_p10": "70ec491387f0aba5a6fc31af7e475a78ded40e79ef59a4e0695747fede1e3308",
    "r4_mlp_s1_p11": "6f93843c64084b1e1a03c9ee95274f2f00c3f36280c8795b9f18975fbb9d444c",
    "r4_mlp_s1_p12": "4649225c8f7c7be2a4e9e2a6aa0534aea3a3ec6fb0501156c18fb3c8ab328d42",
    "r4_mlp_s1_p13": "048c0923cb7de3ff578c1f1262f725142818f8749bfd51c84b7ccacc8b29bb23",
    "r4_mlp_s1_p14": "0304779dc06c83b297ed5f25abaeca9e8f82fc8d5f1f0a7dea8e753fd6e12f2d",
    "r4_mlp_s1_p15": "dc8b42aaac18d3abe1d62209890cd3835891b641a5c6235097439308422dea68",
    "r4_mlp_s2_p01": "f8d6c770dadefc467ac6d2c918b43dfa10a5214bf9da3c226dd5c7c949987a15",
    "r4_mlp_s2_p02": "8f2a3dd44d6da6119d63b99ae52155767139d769c45fcf11680b59f6ab8365e0",
    "r4_mlp_s2_p03": "63dd198938b2a300e7b6bf45546f028af3bf80a170d353012b0a9a99d4dea168",
    "r4_mlp_s2_p04": "f867d5c78f53442726b95b542ebbe1e6627b43e640ea9ec88db17d5b5d5d7346",
    "r4_mlp_s2_p05": "d634303f35bc04752ccd3a2dec2c1f0df0072d094bfb88b17e4143058aed4a1e",
    "r4_mlp_s2_p06": "514dec8450908b7bd487e49751a23d281d92e12fd516428b149041000ddbc08a",
    "r4_mlp_s2_p07": "904a65edafe97a9b3bd5c4b428a07e25a4549c78c619b22f904897ef8313ccc8",
    "r4_mlp_s2_p08": "67811bc0e29b567dbfd323c29b61198dfd4bcacf6377e71a1c4333d644b4ea2f",
    "r4_mlp_s2_p09": "d45366b716ba37c45d1e60aed9ed3307bdcb27aa0dfd0ad0eeb3102e7b91e592",
    "r4_mlp_s2_p10": "1b66078f1ba536b27751d6bcc413369a8b4a8f52fbaba40ed2e3acbf10856ba0",
    "r4_mlp_s2_p11": "21ca7717e90dc20ea4a1661fade0a89d04126023f4d7c6aa28481fdab7f450c0",
    "r4_mlp_s2_p12": "91398df84ba78ffabd38c16257dfc1f78a678ccd847bd8455c8f060fb00ebbfd",
    "r4_mlp_s2_p13": "45a368c73639fe1445bb33d2c53b007d650f2000ab83454877dfb70cc9e39246",
    "r4_mlp_s2_p14": "46770de34e412e92363ebd20e191ad6f0e14b17da79e9193a8bcb04d2da57a9c",
    "r4_mlp_s2_p15": "6a9d7451f3f5406fdd14ec2459fe68ca2dd7b48b58d6053f629ce004359404d8"
  },
  "plan_sha256": "4b2bfc7d7f46d6d49473a91b7473c1aea44d31a6532fe139db4ef1031467b7ab",
  "models": {
    "dgcnn": {
      "n_participants": 15,
      "means": {
        "5": {
          "own_selected": 0.68267809827199,
          "cross_selected": 0.6415436845751323,
          "validation": 0.6348180526121574,
          "fixed": 0.6199810481756689
        },
        "10": {
          "own_selected": 0.6971707914457376,
          "cross_selected": 0.6433708026708679,
          "validation": 0.6356713851192001,
          "fixed": 0.6199810481756689
        },
        "20": {
          "own_selected": 0.709880202938155,
          "cross_selected": 0.6443414646945421,
          "validation": 0.6363753548447478,
          "fixed": 0.6199810481756689
        },
        "40": {
          "own_selected": 0.7212411267417058,
          "cross_selected": 0.6436905580256507,
          "validation": 0.6372083813898267,
          "fixed": 0.6199810481756689
        },
        "65": {
          "own_selected": 0.7284828319976485,
          "cross_selected": 0.6408195112081086,
          "validation": 0.6377979380680899,
          "fixed": 0.6199810481756689
        }
      },
      "direct_65_minus_5": {
        "own_selected": {
          "mean": 0.045804733725658554,
          "ci95": [
            0.04104237908820481,
            0.051044637460866044
          ],
          "n_subjects": 15,
          "unit": "subject",
          "method": "paired percentile bootstrap",
          "conditioning": "Fixed 200 candidate sets, session allocations and fitted trajectories; participant record resampling only"
        },
        "cross_selected": {
          "mean": -0.0007241733670237357,
          "ci95": [
            -0.007756784782443373,
            0.006617162044127762
          ],
          "n_subjects": 15,
          "unit": "subject",
          "method": "paired percentile bootstrap",
          "conditioning": "Fixed 200 candidate sets, session allocations and fitted trajectories; participant record resampling only"
        },
        "validation": {
          "mean": 0.0029798854559326847,
          "ci95": [
            -0.0009549963374231091,
            0.006584393289671763
          ],
          "n_subjects": 15,
          "unit": "subject",
          "method": "paired percentile bootstrap",
          "conditioning": "Fixed 200 candidate sets, session allocations and fitted trajectories; participant record resampling only"
        },
        "difference_of_changes": {
          "mean": 0.046528907092682294,
          "ci95": [
            0.04033436543866001,
            0.052215875323741646
          ],
          "n_subjects": 15,
          "unit": "subject",
          "method": "paired percentile bootstrap",
          "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
        }
      },
      "candidate_set_mean_spread": {
        "5": [
          [
            0.6769610131650352,
            0.6355935074175328,
            0.6300098823683226,
            0.619981048175669
          ],
          [
            0.6810756888295249,
            0.6399477119131756,
            0.6334487769458614,
            0.619981048175669
          ],
          [
            0.682825549733628,
            0.6411297167620099,
            0.6348246366571879,
            0.619981048175669
          ],
          [
            0.6841508265830533,
            0.6431310957502125,
            0.636134674165181,
            0.619981048175669
          ],
          [
            0.689911697518952,
            0.6523568393186233,
            0.6394753429253565,
            0.619981048175669
          ]
        ],
        "10": [
          [
            0.6913036294953744,
            0.6370310044738585,
            0.6296593619174603,
            0.619981048175669
          ],
          [
            0.6958891663865485,
            0.641590459677703,
            0.6343174091998145,
            0.619981048175669
          ],
          [
            0.6970729249171664,
            0.6432184872797778,
            0.6358066448846624,
            0.619981048175669
          ],
          [
            0.6986530499024125,
            0.6453416860480818,
            0.6370292650359516,
            0.619981048175669
          ],
          [
            0.7033398678548045,
            0.6510208528754906,
            0.6407489650327131,
            0.619981048175669
          ]
        ],
        "20": [
          [
            0.7035886614462011,
            0.6371370126633272,
            0.6296958637564668,
            0.619981048175669
          ],
          [
            0.7085434481450021,
            0.6425356084746054,
            0.6350955863074295,
            0.619981048175669
          ],
          [
            0.7100437632405345,
            0.6445292351663721,
            0.6362303868101316,
            0.619981048175669
          ],
          [
            0.7113586953269164,
            0.6461098557555744,
            0.637756357977525,
            0.619981048175669
          ],
          [
            0.7142825797598858,
            0.651570026904579,
            0.6440364483295068,
            0.619981048175669
          ]
        ],
        "40": [
          [
            0.7170554964486388,
            0.6378602252193045,
            0.6312434019954652,
            0.619981048175669
          ],
          [
            0.7203162922513486,
            0.6421409347437841,
            0.6359223950190056,
            0.619981048175669
          ],
          [
            0.7212639484222506,
            0.643592249054538,
            0.6372514952688418,
            0.619981048175669
          ],
          [
            0.7220830888715986,
            0.6453036376171061,
            0.6386738062160628,
            0.619981048175669
          ],
          [
            0.7240936823052716,
            0.6508670420130932,
            0.6420932683284267,
            0.619981048175669
          ]
        ],
        "65": [
          [
            0.7284828319976479,
            0.6408195112081082,
            0.6377979380680897,
            0.619981048175669
          ],
          [
            0.7284828319976479,
            0.6408195112081082,
            0.6377979380680897,
            0.619981048175669
          ],
          [
            0.7284828319976479,
            0.6408195112081082,
            0.6377979380680897,
            0.619981048175669
          ],
          [
            0.7284828319976479,
            0.6408195112081082,
            0.6377979380680897,
            0.619981048175669
          ],
          [
            0.7284828319976479,
            0.6408195112081082,
            0.6377979380680897,
            0.619981048175669
          ]
        ]
      }
    },
    "mlp": {
      "n_participants": 15,
      "means": {
        "5": {
          "own_selected": 0.6437759533308312,
          "cross_selected": 0.6310289402125869,
          "validation": 0.6321406568868172,
          "fixed": 0.6332978895663868
        },
        "10": {
          "own_selected": 0.646165597640066,
          "cross_selected": 0.6310805082670676,
          "validation": 0.632291627476224,
          "fixed": 0.6332978895663868
        },
        "20": {
          "own_selected": 0.6480647854292199,
          "cross_selected": 0.6309677014861651,
          "validation": 0.6323625585361151,
          "fixed": 0.6332978895663868
        },
        "40": {
          "own_selected": 0.6496601075830738,
          "cross_selected": 0.6306036258752119,
          "validation": 0.6322113194776039,
          "fixed": 0.6332978895663868
        },
        "65": {
          "own_selected": 0.650651168960844,
          "cross_selected": 0.6301099642605916,
          "validation": 0.632131246245623,
          "fixed": 0.6332978895663868
        }
      },
      "direct_65_minus_5": {
        "own_selected": {
          "mean": 0.006875215630012751,
          "ci95": [
            0.005439872490099852,
            0.008312717085122061
          ],
          "n_subjects": 15,
          "unit": "subject",
          "method": "paired percentile bootstrap",
          "conditioning": "Fixed 200 candidate sets, session allocations and fitted trajectories; participant record resampling only"
        },
        "cross_selected": {
          "mean": -0.0009189759519955154,
          "ci95": [
            -0.002841859522506432,
            0.0008878420041640256
          ],
          "n_subjects": 15,
          "unit": "subject",
          "method": "paired percentile bootstrap",
          "conditioning": "Fixed 200 candidate sets, session allocations and fitted trajectories; participant record resampling only"
        },
        "validation": {
          "mean": -9.410641194222229e-06,
          "ci95": [
            -0.0017552423614298962,
            0.0016334344458611932
          ],
          "n_subjects": 15,
          "unit": "subject",
          "method": "paired percentile bootstrap",
          "conditioning": "Fixed 200 candidate sets, session allocations and fitted trajectories; participant record resampling only"
        },
        "difference_of_changes": {
          "mean": 0.007794191582008266,
          "ci95": [
            0.0051550232263499534,
            0.010696102490771036
          ],
          "n_subjects": 15,
          "unit": "subject",
          "method": "paired percentile bootstrap",
          "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
        }
      },
      "candidate_set_mean_spread": {
        "5": [
          [
            0.6408918142280289,
            0.6297594072216577,
            0.6307665725519122,
            0.633297889566387
          ],
          [
            0.6433855065042735,
            0.6307697400509512,
            0.6318306157169976,
            0.633297889566387
          ],
          [
            0.6438432555787743,
            0.6310264175746241,
            0.6321040030899499,
            0.633297889566387
          ],
          [
            0.6443209017681082,
            0.6313117924472744,
            0.6324810205263804,
            0.633297889566387
          ],
          [
            0.6451341731505841,
            0.6323682298498124,
            0.6335117548338143,
            0.633297889566387
          ]
        ],
        "10": [
          [
            0.6443768727251823,
            0.6290549380530996,
            0.6311570372767555,
            0.633297889566387
          ],
          [
            0.6458870793766786,
            0.6307789142396618,
            0.6320311240035441,
            0.633297889566387
          ],
          [
            0.6462148769391927,
            0.6311153683097964,
            0.6322950635969676,
            0.633297889566387
          ],
          [
            0.64650331740156,
            0.6314612239370498,
            0.6325654506653287,
            0.633297889566387
          ],
          [
            0.6474690702956997,
            0.6322542008649623,
            0.6333161594355146,
            0.633297889566387
          ]
        ],
        "20": [
          [
            0.6463306146989571,
            0.6288628054911456,
            0.6314614037753713,
            0.633297889566387
          ],
          [
            0.6477988508463985,
            0.6306008276870578,
            0.6320876185777737,
            0.633297889566387
          ],
          [
            0.6480905947598626,
            0.6310414029966112,
            0.63234168063139,
            0.633297889566387
          ],
          [
            0.6483159907494795,
            0.6313912228037751,
            0.6325979335220344,
            0.633297889566387
          ],
          [
            0.6490672595577761,
            0.6324187970731558,
            0.6336487687326673,
            0.633297889566387
          ]
        ],
        "40": [
          [
            0.6488163343508584,
            0.6291005583763003,
            0.6316003476682781,
            0.633297889566387
          ],
          [
            0.6494925910736118,
            0.6302576769128536,
            0.6320293495739556,
            0.633297889566387
          ],
          [
            0.649682858891081,
            0.630596934856403,
            0.6321623571820044,
            0.633297889566387
          ],
          [
            0.6498174528084053,
            0.6309658684098639,
            0.6323945146339693,
            0.633297889566387
          ],
          [
            0.6503530942245045,
            0.6318692619831723,
            0.6330295832329154,
            0.633297889566387
          ]
        ],
        "65": [
          [
            0.6506511689608435,
            0.6301099642605917,
            0.6321312462456224,
            0.633297889566387
          ],
          [
            0.6506511689608435,
            0.6301099642605917,
            0.6321312462456224,
            0.633297889566387
          ],
          [
            0.6506511689608435,
            0.6301099642605917,
            0.6321312462456224,
            0.633297889566387
          ],
          [
            0.6506511689608435,
            0.6301099642605917,
            0.6321312462456224,
            0.633297889566387
          ],
          [
            0.6506511689608435,
            0.6301099642605917,
            0.6321312462456224,
            0.633297889566387
          ]
        ]
      }
    }
  }
}

==> anc/v4_aggregates/family_aggregate_results.json <==
{
  "status": "complete",
  "cells": 276,
  "results": {
    "seed": {
      "dgcnn": {
        "n_participants": 15,
        "train_window_mean": 1.0,
        "train_window_min": 1.0,
        "budgets": {
          "1": {
            "own_selected": {
              "mean": 0.5293609968347132,
              "ci95": [
                0.4878323731546869,
                0.5706033083446758
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.5293609968347132,
              "ci95": [
                0.4878323731546869,
                0.5706033083446758
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.5293609968347132,
              "ci95": [
                0.4878323731546869,
                0.5706033083446758
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.5293609968347132,
              "ci95": [
                0.4878323731546869,
                0.5706033083446758
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "5": {
            "own_selected": {
              "mean": 0.6233218908482063,
              "ci95": [
                0.5823361437745417,
                0.6635213170069904
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.5897869812637752,
              "ci95": [
                0.5462142084689499,
                0.6319475645345838
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.5359268361095256,
              "ci95": [
                0.4924474974427147,
                0.5755579654289776
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.5293609968347132,
              "ci95": [
                0.4878323731546869,
                0.5706033083446758
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.03353490958443115,
              "ci95": [
                0.020884482340771345,
                0.047131197982365675
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.05386014515424968,
              "ci95": [
                0.029733055876910316,
                0.07930677636006402
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.060425984429062087,
              "ci95": [
                0.03689512903048184,
                0.08533222843801896
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.08739505473868082,
              "ci95": [
                0.06635541641645296,
                0.10872179179149694
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "10": {
            "own_selected": {
              "mean": 0.6472501428363665,
              "ci95": [
                0.6079539168178191,
                0.6833176328943412
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.6055585380223358,
              "ci95": [
                0.5654879405015,
                0.643092573013002
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.5203072728981427,
              "ci95": [
                0.47193582034270914,
                0.5660020796421751
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.5293609968347132,
              "ci95": [
                0.4878323731546869,
                0.5706033083446758
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.04169160481403064,
              "ci95": [
                0.03148813890885827,
                0.05202948232188696
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.08525126512419313,
              "ci95": [
                0.05406248561673809,
                0.12023885444320795
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.07619754118762281,
              "ci95": [
                0.04949844284078694,
                0.10383880327497635
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.12694286993822376,
              "ci95": [
                0.09528961623250747,
                0.16098732805847393
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "20": {
            "own_selected": {
              "mean": 0.66931999430032,
              "ci95": [
                0.6302488742136328,
                0.7048228174221497
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.6220313347648866,
              "ci95": [
                0.5852236801680719,
                0.655758028096704
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.5211566667786796,
              "ci95": [
                0.4757010531434121,
                0.5650581926782041
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.5293609968347132,
              "ci95": [
                0.4878323731546869,
                0.5706033083446758
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.04728865953543329,
              "ci95": [
                0.035265525172159154,
                0.05938474995478709
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.10087466798620708,
              "ci95": [
                0.06395382198938601,
                0.14150241577033576
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.09267033793017353,
              "ci95": [
                0.05866369219800827,
                0.12686168155651778
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.14816332752164035,
              "ci95": [
                0.11457240622156786,
                0.18402019369988817
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "40": {
            "own_selected": {
              "mean": 0.6884578841188321,
              "ci95": [
                0.6447617190552031,
                0.7284259206899717
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.6299797048242036,
              "ci95": [
                0.5916447630126147,
                0.6658319256353114
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.5346760440149517,
              "ci95": [
                0.4927034210427055,
                0.5738793905869015
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.5293609968347132,
              "ci95": [
                0.4878323731546869,
                0.5706033083446758
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.058478179294628535,
              "ci95": [
                0.04421218003001202,
                0.07304105266932046
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.09530366080925178,
              "ci95": [
                0.06777876265010918,
                0.1297511459663384
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.10061870798949049,
              "ci95": [
                0.06887379889797801,
                0.13296556123444
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.15378184010388032,
              "ci95": [
                0.12416540527727374,
                0.18634270075917483
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "80": {
            "own_selected": {
              "mean": 0.703965363690225,
              "ci95": [
                0.6606513191520409,
                0.7419330960889815
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.6344735376670336,
              "ci95": [
                0.5961186533995788,
                0.6710422937837291
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.5436884169268176,
              "ci95": [
                0.5056592623159207,
                0.5783316360957536
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.5293609968347132,
              "ci95": [
                0.4878323731546869,
                0.5706033083446758
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.06949182602319129,
              "ci95": [
                0.051287846533525715,
                0.08596930837029851
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.09078512074021607,
              "ci95": [
                0.061759464018777584,
                0.12086994579973699
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.10511254083232051,
              "ci95": [
                0.06935437154743686,
                0.14073426643913148
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.16027694676340734,
              "ci95": [
                0.12989528432782715,
                0.19242186524363455
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          }
        },
        "direct_80_minus_5": {
          "own_selected": {
            "mean": 0.0806434728420185,
            "ci95": [
              0.06377509224210197,
              0.10021351204765731
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
          },
          "cross_selected": {
            "mean": 0.0446865564032584,
            "ci95": [
              0.017865110255141103,
              0.07247249849852759
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
          },
          "validation": {
            "mean": 0.00776158081729201,
            "ci95": [
              -0.017850446062505715,
              0.03323305004907282
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
          }
        }
      },
      "mlp": {
        "n_participants": 15,
        "train_window_mean": 1.0,
        "train_window_min": 1.0,
        "budgets": {
          "1": {
            "own_selected": {
              "mean": 0.5200844920503396,
              "ci95": [
                0.47755666068762936,
                0.560493317503476
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.5200844920503396,
              "ci95": [
                0.47755666068762936,
                0.560493317503476
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.5200844920503396,
              "ci95": [
                0.47755666068762936,
                0.560493317503476
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.5200844920503396,
              "ci95": [
                0.47755666068762936,
                0.560493317503476
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "5": {
            "own_selected": {
              "mean": 0.5662789565802666,
              "ci95": [
                0.5232321782892415,
                0.6054958433944039
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.5482961237308521,
              "ci95": [
                0.5079173537326401,
                0.5857427456440325
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.5254709166010487,
              "ci95": [
                0.4811758685928842,
                0.5661529039800257
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.5200844920503396,
              "ci95": [
                0.47755666068762936,
                0.560493317503476
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.01798283284941455,
              "ci95": [
                0.006164031031083943,
                0.03302027372368618
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.022825207129803453,
              "ci95": [
                0.004082851977857572,
                0.04538941881502058
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.028211631680512595,
              "ci95": [
                0.010252158120519652,
                0.05031662197646388
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.04080803997921801,
              "ci95": [
                0.02399913514073627,
                0.060217318672044835
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "10": {
            "own_selected": {
              "mean": 0.5815834139111786,
              "ci95": [
                0.5346758578088616,
                0.6240819286174506
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.5637284628242105,
              "ci95": [
                0.5193390559843868,
                0.6052112536145224
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.5261700932197673,
              "ci95": [
                0.48791956761708943,
                0.5596783302035988
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.5200844920503396,
              "ci95": [
                0.47755666068762936,
                0.560493317503476
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.017854951086967975,
              "ci95": [
                0.008491173156110475,
                0.02896759472766329
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.037558369604443254,
              "ci95": [
                0.013548388375110127,
                0.06531215904253375
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.04364397077387092,
              "ci95": [
                0.01955238956607396,
                0.0751216751273605
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.055413320691411236,
              "ci95": [
                0.032472223055923975,
                0.08081248864979679
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "20": {
            "own_selected": {
              "mean": 0.5928182119200202,
              "ci95": [
                0.5471858364280384,
                0.6335703731828974
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.5697913320906103,
              "ci95": [
                0.5266627806780373,
                0.6095975505376555
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.5289395648372819,
              "ci95": [
                0.48692403220652364,
                0.5672251242872677
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.5200844920503396,
              "ci95": [
                0.47755666068762936,
                0.560493317503476
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.023026879829409815,
              "ci95": [
                0.013154925860748802,
                0.03381716361762663
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.04085176725332849,
              "ci95": [
                0.0174960567815931,
                0.06777454987435035
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.04970684004027077,
              "ci95": [
                0.02496412724162592,
                0.08215311576908481
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.0638786470827383,
              "ci95": [
                0.03924581868635183,
                0.09141192688163521
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "40": {
            "own_selected": {
              "mean": 0.6070867357269722,
              "ci95": [
                0.5627233319387892,
                0.6470255362128622
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.580648995746341,
              "ci95": [
                0.5382706550590038,
                0.6208930207696147
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.5279466379790709,
              "ci95": [
                0.483514877200058,
                0.5671701079139173
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.5200844920503396,
              "ci95": [
                0.47755666068762936,
                0.560493317503476
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.026437739980631352,
              "ci95": [
                0.014875560780623494,
                0.03931421003240364
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.05270235776727023,
              "ci95": [
                0.025770958827688234,
                0.08160455291995063
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.06056450369600149,
              "ci95": [
                0.02839143660545808,
                0.10016512470647533
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.07914009774790158,
              "ci95": [
                0.05223917596839655,
                0.10811902346620601
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "80": {
            "own_selected": {
              "mean": 0.6177042047688442,
              "ci95": [
                0.5744097404864046,
                0.6571605543453851
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.5902602882262004,
              "ci95": [
                0.5479921654149065,
                0.6308763737295988
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.5262205682275448,
              "ci95": [
                0.4815699410586815,
                0.5657375698615312
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.5200844920503396,
              "ci95": [
                0.47755666068762936,
                0.560493317503476
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.027443916542644022,
              "ci95": [
                0.01445954588712703,
                0.04245713923330248
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.0640397199986555,
              "ci95": [
                0.03426048788317191,
                0.09634085403147705
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.07017579617586074,
              "ci95": [
                0.03506143518611931,
                0.11263943885871153
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.09148363654129951,
              "ci95": [
                0.0630603028650851,
                0.12142205175695417
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          }
        },
        "direct_80_minus_5": {
          "own_selected": {
            "mean": 0.051425248188577626,
            "ci95": [
              0.028748909302317976,
              0.07812153654122048
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
          },
          "cross_selected": {
            "mean": 0.04196416449534815,
            "ci95": [
              0.018088983805596214,
              0.07160268496719321
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
          },
          "validation": {
            "mean": 0.0007496516264960914,
            "ci95": [
              -0.01471608186491614,
              0.015265615064377744
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
          }
        }
      }
    },
    "seediv": {
      "dgcnn": {
        "n_participants": 15,
        "train_window_mean": 0.9958219088653872,
        "train_window_min": 0.8119858989424207,
        "budgets": {
          "1": {
            "own_selected": {
              "mean": 0.38599155969360593,
              "ci95": [
                0.3312253077037837,
                0.4560448483605171
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.38599155969360593,
              "ci95": [
                0.3312253077037837,
                0.4560448483605171
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.38599155969360593,
              "ci95": [
                0.3312253077037837,
                0.4560448483605171
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.38599155969360593,
              "ci95": [
                0.3312253077037837,
                0.4560448483605171
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "5": {
            "own_selected": {
              "mean": 0.44504588610000817,
              "ci95": [
                0.3804385362489298,
                0.5217267229954264
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.4012310904517774,
              "ci95": [
                0.33799975843722346,
                0.476770710530225
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.3805863150091025,
              "ci95": [
                0.32583194873405374,
                0.44477846096727297
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.38599155969360593,
              "ci95": [
                0.3312253077037837,
                0.4560448483605171
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.043814795648230834,
              "ci95": [
                0.027893570726642523,
                0.06135348084204933
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.020644775442674866,
              "ci95": [
                0.003393041377997263,
                0.03901338752900647
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.015239530758171414,
              "ci95": [
                -0.0013826354102309233,
                0.033557177286935816
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.0644595710909057,
              "ci95": [
                0.04441713204706485,
                0.08612090739074427
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "10": {
            "own_selected": {
              "mean": 0.466385573440491,
              "ci95": [
                0.40048644951783435,
                0.5427499174775559
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.4104693839642489,
              "ci95": [
                0.34289398539352406,
                0.4881687126974066
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.372951423830959,
              "ci95": [
                0.32368444827310044,
                0.4324343142251696
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.38599155969360593,
              "ci95": [
                0.3312253077037837,
                0.4560448483605171
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.055916189476242086,
              "ci95": [
                0.037786111123442954,
                0.07479715210430696
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.037517960133290035,
              "ci95": [
                0.0077540623696953324,
                0.0716134758253197
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.024477824270642944,
              "ci95": [
                0.0005030726952609028,
                0.05155771842899883
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.09343414960953211,
              "ci95": [
                0.06220797199162747,
                0.1287624051762789
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "20": {
            "own_selected": {
              "mean": 0.48978072685741336,
              "ci95": [
                0.4287593741250816,
                0.561408527161129
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.4150566163059476,
              "ci95": [
                0.35253978281940634,
                0.48853664244988887
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.37218699593167515,
              "ci95": [
                0.32268693751780425,
                0.4279400569760475
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.38599155969360593,
              "ci95": [
                0.3312253077037837,
                0.4560448483605171
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.07472411055146569,
              "ci95": [
                0.05906147233454013,
                0.090470918202466
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.042869620374272485,
              "ci95": [
                0.012762404793169207,
                0.07154294750553311
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.02906505661234171,
              "ci95": [
                0.011051133061380699,
                0.04938390645056632
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.11759373092573817,
              "ci95": [
                0.08890100073136677,
                0.14679114854118527
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "40": {
            "own_selected": {
              "mean": 0.5102749545810181,
              "ci95": [
                0.4464435463633775,
                0.5836143782394468
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.42982840525041793,
              "ci95": [
                0.3630440934911811,
                0.5086101859649144
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.37477959778627107,
              "ci95": [
                0.3247656121854068,
                0.43231599077070837
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.38599155969360593,
              "ci95": [
                0.3312253077037837,
                0.4560448483605171
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.08044654933060033,
              "ci95": [
                0.06437171237420643,
                0.09661247975030679
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.055048807464146844,
              "ci95": [
                0.015896445287703207,
                0.09468982538526381
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.04383684555681197,
              "ci95": [
                0.017058059272987758,
                0.07495419288680663
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.13549535679474717,
              "ci95": [
                0.10522903836070081,
                0.1665978597367418
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "80": {
            "own_selected": {
              "mean": 0.5245878270360251,
              "ci95": [
                0.45664702184894745,
                0.6011079641418021
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.44393066954093097,
              "ci95": [
                0.37428760382215187,
                0.5240582140280508
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.373866130257373,
              "ci95": [
                0.3258989096759415,
                0.431560039139428
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.38599155969360593,
              "ci95": [
                0.3312253077037837,
                0.4560448483605171
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.08065715749509425,
              "ci95": [
                0.0644502116143317,
                0.09664316787114649
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.07006453928355798,
              "ci95": [
                0.04244991433995318,
                0.10248760445547443
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.057939109847325,
              "ci95": [
                0.03197830693646219,
                0.0861754031705093
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.15072169677865224,
              "ci95": [
                0.1243772064748299,
                0.18127440715354778
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          }
        },
        "direct_80_minus_5": {
          "own_selected": {
            "mean": 0.07954194093601699,
            "ci95": [
              0.060712671775123586,
              0.10074867860701425
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
          },
          "cross_selected": {
            "mean": 0.04269957908915358,
            "ci95": [
              0.019985499622695645,
              0.06529102914882035
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
          },
          "validation": {
            "mean": -0.006720184751729548,
            "ci95": [
              -0.031006121478700927,
              0.017247211874099427
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
          }
        }
      },
      "mlp": {
        "n_participants": 15,
        "train_window_mean": 1.0,
        "train_window_min": 1.0,
        "budgets": {
          "1": {
            "own_selected": {
              "mean": 0.3670083110678879,
              "ci95": [
                0.3310623719958229,
                0.40578966050996274
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.3670083110678879,
              "ci95": [
                0.3310623719958229,
                0.40578966050996274
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.3670083110678879,
              "ci95": [
                0.3310623719958229,
                0.40578966050996274
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.3670083110678879,
              "ci95": [
                0.3310623719958229,
                0.40578966050996274
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "5": {
            "own_selected": {
              "mean": 0.4005053741288876,
              "ci95": [
                0.3678580072397752,
                0.4378934024667265
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.37367319100597735,
              "ci95": [
                0.3424454347320199,
                0.4102744321500933
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.3644462911292859,
              "ci95": [
                0.3236111899957134,
                0.41049856302707
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.3670083110678879,
              "ci95": [
                0.3310623719958229,
                0.40578966050996274
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.02683218312291027,
              "ci95": [
                0.019296383883336345,
                0.03490690638003191
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.00922689987669148,
              "ci95": [
                -0.012203976912692158,
                0.03756439608096647
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.006664879938089437,
              "ci95": [
                -0.010267200472865902,
                0.026373029486974994
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.03605908299960176,
              "ci95": [
                0.01912753215327705,
                0.058968309598870824
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "10": {
            "own_selected": {
              "mean": 0.41227324035992885,
              "ci95": [
                0.3778424326202227,
                0.4527721961777579
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.3822804948931506,
              "ci95": [
                0.34998420097779304,
                0.4210349777623989
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.3667707225882133,
              "ci95": [
                0.3267003193191931,
                0.4122317739243952
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.3670083110678879,
              "ci95": [
                0.3310623719958229,
                0.40578966050996274
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.029992745466778253,
              "ci95": [
                0.023336222987105925,
                0.03713123684216477
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.01550977230493729,
              "ci95": [
                -0.002406367156565946,
                0.03887645381209243
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.015272183825262697,
              "ci95": [
                -0.0019315119567291218,
                0.03359268384484505
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.045502517771715545,
              "ci95": [
                0.030023149680182416,
                0.06587362376417423
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "20": {
            "own_selected": {
              "mean": 0.42652935539844405,
              "ci95": [
                0.39007317995632723,
                0.46990856632067457
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.3873228128344586,
              "ci95": [
                0.35370102823582145,
                0.4284943640675463
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.36848383931837714,
              "ci95": [
                0.32905762595816157,
                0.41506461943242506
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.3670083110678879,
              "ci95": [
                0.3310623719958229,
                0.40578966050996274
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.0392065425639854,
              "ci95": [
                0.029306016468092645,
                0.04899117008514178
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.018838973516081436,
              "ci95": [
                0.0013537403999482655,
                0.039422380261783456
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.020314501766570663,
              "ci95": [
                0.0023983908800724826,
                0.038296575976399454
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.058045516080066833,
              "ci95": [
                0.04303550676411011,
                0.07800626667091827
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "40": {
            "own_selected": {
              "mean": 0.4409463310678771,
              "ci95": [
                0.40443578731274765,
                0.4835100159992693
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.39298891652847284,
              "ci95": [
                0.3590729585647621,
                0.4311943160073345
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.36429498080784034,
              "ci95": [
                0.3298634532949966,
                0.40636065873431126
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.3670083110678879,
              "ci95": [
                0.3310623719958229,
                0.40578966050996274
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.04795741453940432,
              "ci95": [
                0.0347794848481999,
                0.06221579919265645
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.02869393572063245,
              "ci95": [
                0.013681772509537012,
                0.04214183146553753
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.025980605460584918,
              "ci95": [
                0.010629909124623069,
                0.04147584316221776
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.07665135026003678,
              "ci95": [
                0.06426808147513524,
                0.08948406651699896
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "80": {
            "own_selected": {
              "mean": 0.46261573533200867,
              "ci95": [
                0.42561121758098425,
                0.5053813093633623
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.395677387603337,
              "ci95": [
                0.35679636759962585,
                0.4407481911435468
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.3564317703382215,
              "ci95": [
                0.31758024031871124,
                0.4017529759714033
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.3670083110678879,
              "ci95": [
                0.3310623719958229,
                0.40578966050996274
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.0669383477286718,
              "ci95": [
                0.05440501978536659,
                0.07944475134419532
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.03924561726511554,
              "ci95": [
                0.01850933345192045,
                0.06078784968525402
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.02866907653544903,
              "ci95": [
                0.008634313332354152,
                0.04970693035175751
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.10618396499378734,
              "ci95": [
                0.0835496138865633,
                0.1325453638656195
              ],
              "n_subjects": 15,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          }
        },
        "direct_80_minus_5": {
          "own_selected": {
            "mean": 0.06211036120312109,
            "ci95": [
              0.04792208843799003,
              0.07883591840466467
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
          },
          "cross_selected": {
            "mean": 0.02200419659735958,
            "ci95": [
              -0.0017629753873179151,
              0.048934667851252354
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
          },
          "validation": {
            "mean": -0.00801452079106447,
            "ci95": [
              -0.02393972708490686,
              0.006704730127401523
            ],
            "n_subjects": 15,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
          }
        }
      }
    },
    "seedv": {
      "dgcnn": {
        "n_participants": 16,
        "train_window_mean": 1.0,
        "train_window_min": 1.0,
        "budgets": {
          "1": {
            "own_selected": {
              "mean": 0.33241266106151585,
              "ci95": [
                0.2989540637559831,
                0.36933539059589504
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.33241266106151585,
              "ci95": [
                0.2989540637559831,
                0.36933539059589504
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.33241266106151585,
              "ci95": [
                0.2989540637559831,
                0.36933539059589504
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.33241266106151585,
              "ci95": [
                0.2989540637559831,
                0.36933539059589504
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "5": {
            "own_selected": {
              "mean": 0.4376622043186901,
              "ci95": [
                0.39295510217893986,
                0.4866081337692506
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.37368022167896553,
              "ci95": [
                0.33010178169824966,
                0.4197619870873992
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.3279804136976152,
              "ci95": [
                0.29249050718183184,
                0.36557765628908173
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.33241266106151585,
              "ci95": [
                0.2989540637559831,
                0.36933539059589504
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.06398198263972459,
              "ci95": [
                0.044908760753624974,
                0.08504722785371306
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.04569980798135034,
              "ci95": [
                0.015086174127281745,
                0.07906609406654315
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.0412675606174497,
              "ci95": [
                0.011732256164850295,
                0.07199932299421151
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.10968179062107491,
              "ci95": [
                0.07885314952311427,
                0.144351995523262
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "10": {
            "own_selected": {
              "mean": 0.4554867582638196,
              "ci95": [
                0.40782992188344613,
                0.5077885533018617
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.37378452416679075,
              "ci95": [
                0.32864916024495555,
                0.4197069344066389
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.35342374454528075,
              "ci95": [
                0.308571074728742,
                0.40507704725935284
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.33241266106151585,
              "ci95": [
                0.2989540637559831,
                0.36933539059589504
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.08170223409702893,
              "ci95": [
                0.06400328657241552,
                0.09889037005797
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.020360779621509985,
              "ci95": [
                -0.012970184365131424,
                0.06005004674387215
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.04137186310527491,
              "ci95": [
                0.01087961215690794,
                0.07478850285265838
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.1020630137185389,
              "ci95": [
                0.07242213451400464,
                0.13812197178082755
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "20": {
            "own_selected": {
              "mean": 0.47893831101436746,
              "ci95": [
                0.4297921698003663,
                0.5319388811555408
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.37079672780471973,
              "ci95": [
                0.32542570141996385,
                0.41746908162295615
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.35777768121694487,
              "ci95": [
                0.31129388611169245,
                0.4110364604753412
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.33241266106151585,
              "ci95": [
                0.2989540637559831,
                0.36933539059589504
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.10814158320964772,
              "ci95": [
                0.0904890799590348,
                0.1248396065772083
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.013019046587774832,
              "ci95": [
                -0.011853485467225464,
                0.040525034766777795
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.03838406674320388,
              "ci95": [
                0.006726404722881226,
                0.07332193988131873
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.12116062979742255,
              "ci95": [
                0.09391044291194994,
                0.15284374083435492
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "40": {
            "own_selected": {
              "mean": 0.5013030182964964,
              "ci95": [
                0.4493821131426179,
                0.5562484582685644
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.38805093975851757,
              "ci95": [
                0.340630359607098,
                0.4362951600599438
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.3563907345126598,
              "ci95": [
                0.3107586406774655,
                0.40516272440794
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.33241266106151585,
              "ci95": [
                0.2989540637559831,
                0.36933539059589504
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.11325207853797875,
              "ci95": [
                0.08817887494989617,
                0.13791536202736707
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.03166020524585784,
              "ci95": [
                -0.001466433410328875,
                0.06902305720233651
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.055638278697001796,
              "ci95": [
                0.018172517892747604,
                0.09469777027596543
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.14491228378383658,
              "ci95": [
                0.1119549324560574,
                0.18063145908261816
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "80": {
            "own_selected": {
              "mean": 0.5284936663932472,
              "ci95": [
                0.4766327283740445,
                0.5831481737031398
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.40117948853983443,
              "ci95": [
                0.35832569491042326,
                0.44263616702227676
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.35989927231659047,
              "ci95": [
                0.31258967870709825,
                0.41031666443480724
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.33241266106151585,
              "ci95": [
                0.2989540637559831,
                0.36933539059589504
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.1273141778534128,
              "ci95": [
                0.10257014796752208,
                0.15227863013641013
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.04128021622324397,
              "ci95": [
                0.0027491286867380024,
                0.08373326261976204
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.0687668274783186,
              "ci95": [
                0.0323487715807966,
                0.10871108187290024
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.16859439407665677,
              "ci95": [
                0.13100844235521794,
                0.2099250955248639
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          }
        },
        "direct_80_minus_5": {
          "own_selected": {
            "mean": 0.09083146207455715,
            "ci95": [
              0.07297510855169424,
              0.10924188860103765
            ],
            "n_subjects": 16,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
          },
          "cross_selected": {
            "mean": 0.027499266860868888,
            "ci95": [
              0.007891832250889647,
              0.04780128743649017
            ],
            "n_subjects": 16,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
          },
          "validation": {
            "mean": 0.03191885861897524,
            "ci95": [
              -0.004810662921830646,
              0.07213272381166848
            ],
            "n_subjects": 16,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
          }
        }
      },
      "mlp": {
        "n_participants": 16,
        "train_window_mean": 1.0,
        "train_window_min": 1.0,
        "budgets": {
          "1": {
            "own_selected": {
              "mean": 0.3852810269068505,
              "ci95": [
                0.33491382615974635,
                0.4354784886370729
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.3852810269068505,
              "ci95": [
                0.33491382615974635,
                0.4354784886370729
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.3852810269068505,
              "ci95": [
                0.33491382615974635,
                0.4354784886370729
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.3852810269068505,
              "ci95": [
                0.33491382615974635,
                0.4354784886370729
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "5": {
            "own_selected": {
              "mean": 0.4101136442372025,
              "ci95": [
                0.35818115767885544,
                0.46209381205952105
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.3839658540483266,
              "ci95": [
                0.33445904426377704,
                0.43205543664160656
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.37806190240844706,
              "ci95": [
                0.3306929079729887,
                0.42685869797862347
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.3852810269068505,
              "ci95": [
                0.33491382615974635,
                0.4354784886370729
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.026147790188875857,
              "ci95": [
                0.016234991781741658,
                0.037137136290019766
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.005903951639879562,
              "ci95": [
                -0.006240323246887326,
                0.020005540954435738
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": -0.0013151728585238547,
              "ci95": [
                -0.012880419715422803,
                0.012719854485694166
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.03205174182875541,
              "ci95": [
                0.02117799311437285,
                0.04481548836859008
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "10": {
            "own_selected": {
              "mean": 0.42135905895061376,
              "ci95": [
                0.3707104857713006,
                0.4723980883109797
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.38130574090048075,
              "ci95": [
                0.338233564460674,
                0.4254686725814222
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.37281659408533874,
              "ci95": [
                0.32503051549089046,
                0.4220929115264787
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.3852810269068505,
              "ci95": [
                0.33491382615974635,
                0.4354784886370729
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.040053318050133,
              "ci95": [
                0.026702614311925763,
                0.053372975717880716
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.008489146815142025,
              "ci95": [
                -0.00572246434257725,
                0.022991603347051845
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": -0.003975286006369727,
              "ci95": [
                -0.019292976596803613,
                0.011797114108461048
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.048542464865275026,
              "ci95": [
                0.03335344082035981,
                0.06458216395027391
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "20": {
            "own_selected": {
              "mean": 0.4329035122459913,
              "ci95": [
                0.38206292462298125,
                0.48385842565097836
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.3812835268534722,
              "ci95": [
                0.3316921103102783,
                0.43147514337292825
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.3761589213117201,
              "ci95": [
                0.3264632046090337,
                0.4268907135709962
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.3852810269068505,
              "ci95": [
                0.33491382615974635,
                0.4354784886370729
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.05161998539251908,
              "ci95": [
                0.04154801912787723,
                0.06097545894309362
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.005124605541752146,
              "ci95": [
                -0.01127457273388098,
                0.022682976651726767
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": -0.0039975000533782855,
              "ci95": [
                -0.02044806451434791,
                0.012746393541368618
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.05674459093427123,
              "ci95": [
                0.04118834245933114,
                0.07299313201227327
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "40": {
            "own_selected": {
              "mean": 0.4459314892319142,
              "ci95": [
                0.3921576778114018,
                0.5005410863173194
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.37743113623190966,
              "ci95": [
                0.3280603740943678,
                0.43047296806375285
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.36564118186878064,
              "ci95": [
                0.30954616729929585,
                0.42481593678351937
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.3852810269068505,
              "ci95": [
                0.33491382615974635,
                0.4354784886370729
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.0685003530000046,
              "ci95": [
                0.05366430307059116,
                0.08242821798403473
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.011789954363129032,
              "ci95": [
                -0.010024294958656725,
                0.03399058808119145
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": -0.007849890674940853,
              "ci95": [
                -0.02884735216484362,
                0.012842209190185735
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.08029030736313363,
              "ci95": [
                0.06033006395603887,
                0.1034837515887244
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          },
          "80": {
            "own_selected": {
              "mean": 0.4568086891368093,
              "ci95": [
                0.4003989198855696,
                0.513556632880631
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_selected": {
              "mean": 0.3862708938420495,
              "ci95": [
                0.33485571309511897,
                0.4396057982491484
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "validation": {
              "mean": 0.36036496738636914,
              "ci95": [
                0.30623477037971675,
                0.41712855787368686
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "fixed": {
              "mean": 0.3852810269068505,
              "ci95": [
                0.33491382615974635,
                0.4354784886370729
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "symmetric_gap": {
              "mean": 0.07053779529475976,
              "ci95": [
                0.055670649463319705,
                0.0850210660859265
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_validation": {
              "mean": 0.02590592645568033,
              "ci95": [
                0.007834282760640094,
                0.04460629520723669
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "cross_minus_fixed": {
              "mean": 0.000989866935198998,
              "ci95": [
                -0.014177449338301555,
                0.01675456711014222
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            },
            "own_minus_validation": {
              "mean": 0.09644372175044008,
              "ci95": [
                0.07430219426470287,
                0.12091654190370446
              ],
              "n_subjects": 16,
              "unit": "subject",
              "method": "paired percentile bootstrap",
              "conditioning": "Three dependent session-role rotations and realized model fits averaged within participant; fixed released features and stimulus schedule."
            }
          }
        },
        "direct_80_minus_5": {
          "own_selected": {
            "mean": 0.04669504489960677,
            "ci95": [
              0.030363490166665737,
              0.06422888975511354
            ],
            "n_subjects": 16,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
          },
          "cross_selected": {
            "mean": 0.0023050397937228705,
            "ci95": [
              -0.01773906246734723,
              0.02159025222454793
            ],
            "n_subjects": 16,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
          },
          "validation": {
            "mean": -0.017696935022077902,
            "ci95": [
              -0.039809229004197325,
              0.001078281933353196
            ],
            "n_subjects": 16,
            "unit": "subject",
            "method": "paired percentile bootstrap",
            "conditioning": "fixed split and fitted models; sessions and optimization seeds averaged within subject"
          }
        }
      }
    }
  },
  "boundary": "Cross-session evaluation within previously studied participants and released features; A and B scored each epoch and used symmetrically. No score changes fitting/stopping/settings. Three dependent session rotations averaged within participant, n=15/15/16 separately. Participant overlap across datasets unknown; no pooled n. No independent confirmation, architecture superiority or pure count-effect claim."
}

==> anc/v4_aggregates/paired_changes.csv <==
dataset,model,metric,difference_fraction,ci_low,ci_high,n_participants
SEED,dgcnn,own_selected,0.0806434728420185,0.06377509224210197,0.10021351204765731,15
SEED,dgcnn,cross_selected,0.0446865564032584,0.017865110255141103,0.07247249849852759,15
SEED,dgcnn,validation,0.00776158081729201,-0.017850446062505715,0.03323305004907282,15
SEED,mlp,own_selected,0.051425248188577626,0.028748909302317976,0.07812153654122048,15
SEED,mlp,cross_selected,0.04196416449534815,0.018088983805596214,0.07160268496719321,15
SEED,mlp,validation,0.0007496516264960914,-0.01471608186491614,0.015265615064377744,15
SEED-IV,dgcnn,own_selected,0.07954194093601699,0.060712671775123586,0.10074867860701425,15
SEED-IV,dgcnn,cross_selected,0.04269957908915358,0.019985499622695645,0.06529102914882035,15
SEED-IV,dgcnn,validation,-0.006720184751729548,-0.031006121478700927,0.017247211874099427,15
SEED-IV,mlp,own_selected,0.06211036120312109,0.04792208843799003,0.07883591840466467,15
SEED-IV,mlp,cross_selected,0.02200419659735958,-0.0017629753873179151,0.048934667851252354,15
SEED-IV,mlp,validation,-0.00801452079106447,-0.02393972708490686,0.006704730127401523,15
SEED-V,dgcnn,own_selected,0.09083146207455715,0.07297510855169424,0.10924188860103765,16
SEED-V,dgcnn,cross_selected,0.027499266860868888,0.007891832250889647,0.04780128743649017,16
SEED-V,dgcnn,validation,0.03191885861897524,-0.004810662921830646,0.07213272381166848,16
SEED-V,mlp,own_selected,0.04669504489960677,0.030363490166665737,0.06422888975511354,16
SEED-V,mlp,cross_selected,0.0023050397937228705,-0.01773906246734723,0.02159025222454793,16
SEED-V,mlp,validation,-0.017696935022077902,-0.039809229004197325,0.001078281933353196,16


==> anc/v4_aggregates/trial_aggregate_results.json <==
{
  "endpoint": "Equal-trial scoring at checkpoints selected using window accuracy",
  "bootstrap_seed": 20260912,
  "results": {
    "seed": {
      "dgcnn": {
        "n_participants": 15,
        "budgets": {
          "1": {
            "own_selected": {
              "mean": 0.5314814814814814,
              "ci95": [
                0.48950617283950615,
                0.5746913580246914
              ]
            },
            "cross_selected": {
              "mean": 0.5314814814814814,
              "ci95": [
                0.48950617283950615,
                0.5746913580246914
              ]
            },
            "validation": {
              "mean": 0.5314814814814814,
              "ci95": [
                0.48950617283950615,
                0.5746913580246914
              ]
            },
            "fixed": {
              "mean": 0.5314814814814814,
              "ci95": [
                0.48950617283950615,
                0.5746913580246914
              ]
            },
            "symmetric_gap": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            },
            "cross_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            },
            "own_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            }
          },
          "5": {
            "own_selected": {
              "mean": 0.6382716049382716,
              "ci95": [
                0.5993827160493826,
                0.6765432098765433
              ]
            },
            "cross_selected": {
              "mean": 0.6012345679012346,
              "ci95": [
                0.5611111111111111,
                0.6407407407407408
              ]
            },
            "validation": {
              "mean": 0.5308641975308642,
              "ci95": [
                0.4833333333333332,
                0.5728395061728395
              ]
            },
            "fixed": {
              "mean": 0.5314814814814814,
              "ci95": [
                0.48950617283950615,
                0.5746913580246914
              ]
            },
            "symmetric_gap": {
              "mean": 0.03703703703703704,
              "ci95": [
                0.01728395061728395,
                0.05987654320987653
              ]
            },
            "cross_minus_validation": {
              "mean": 0.07037037037037037,
              "ci95": [
                0.041358024691358033,
                0.10123456790123457
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.0697530864197531,
              "ci95": [
                0.042592592592592605,
                0.09938271604938274
              ]
            },
            "own_minus_validation": {
              "mean": 0.10740740740740742,
              "ci95": [
                0.07469135802469136,
                0.14382716049382716
              ]
            }
          },
          "10": {
            "own_selected": {
              "mean": 0.6666666666666666,
              "ci95": [
                0.6296296296296295,
                0.7018518518518518
              ]
            },
            "cross_selected": {
              "mean": 0.6135802469135803,
              "ci95": [
                0.5771604938271604,
                0.6475308641975309
              ]
            },
            "validation": {
              "mean": 0.5123456790123456,
              "ci95": [
                0.46234567901234563,
                0.5592592592592592
              ]
            },
            "fixed": {
              "mean": 0.5314814814814814,
              "ci95": [
                0.48950617283950615,
                0.5746913580246914
              ]
            },
            "symmetric_gap": {
              "mean": 0.053086419753086415,
              "ci95": [
                0.038271604938271614,
                0.06790123456790124
              ]
            },
            "cross_minus_validation": {
              "mean": 0.10123456790123457,
              "ci95": [
                0.06604938271604939,
                0.1395061728395062
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.08209876543209879,
              "ci95": [
                0.052469135802469126,
                0.11358024691358026
              ]
            },
            "own_minus_validation": {
              "mean": 0.15432098765432098,
              "ci95": [
                0.11913580246913581,
                0.19074074074074077
              ]
            }
          },
          "20": {
            "own_selected": {
              "mean": 0.6913580246913581,
              "ci95": [
                0.6499999999999999,
                0.7271604938271605
              ]
            },
            "cross_selected": {
              "mean": 0.6432098765432098,
              "ci95": [
                0.6074074074074074,
                0.6759259259259259
              ]
            },
            "validation": {
              "mean": 0.5203703703703703,
              "ci95": [
                0.47283950617283943,
                0.5654320987654321
              ]
            },
            "fixed": {
              "mean": 0.5314814814814814,
              "ci95": [
                0.48950617283950615,
                0.5746913580246914
              ]
            },
            "symmetric_gap": {
              "mean": 0.04814814814814815,
              "ci95": [
                0.03209876543209876,
                0.06296296296296298
              ]
            },
            "cross_minus_validation": {
              "mean": 0.12283950617283952,
              "ci95": [
                0.0777777777777778,
                0.17222222222222225
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.11172839506172841,
              "ci95": [
                0.07530864197530864,
                0.14938271604938272
              ]
            },
            "own_minus_validation": {
              "mean": 0.17098765432098767,
              "ci95": [
                0.12716049382716052,
                0.21790123456790125
              ]
            }
          },
          "40": {
            "own_selected": {
              "mean": 0.708641975308642,
              "ci95": [
                0.6611111111111112,
                0.7500000000000001
              ]
            },
            "cross_selected": {
              "mean": 0.6499999999999999,
              "ci95": [
                0.6104938271604939,
                0.6876543209876543
              ]
            },
            "validation": {
              "mean": 0.5308641975308642,
              "ci95": [
                0.48333333333333334,
                0.574074074074074
              ]
            },
            "fixed": {
              "mean": 0.5314814814814814,
              "ci95": [
                0.48950617283950615,
                0.5746913580246914
              ]
            },
            "symmetric_gap": {
              "mean": 0.05864197530864198,
              "ci95": [
                0.0382716049382716,
                0.08024691358024691
              ]
            },
            "cross_minus_validation": {
              "mean": 0.11913580246913581,
              "ci95": [
                0.08086419753086421,
                0.16234567901234565
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.11851851851851852,
              "ci95": [
                0.07839506172839507,
                0.15925925925925927
              ]
            },
            "own_minus_validation": {
              "mean": 0.17777777777777778,
              "ci95": [
                0.13518518518518519,
                0.22407407407407412
              ]
            }
          },
          "80": {
            "own_selected": {
              "mean": 0.721604938271605,
              "ci95": [
                0.680246913580247,
                0.758641975308642
              ]
            },
            "cross_selected": {
              "mean": 0.6450617283950618,
              "ci95": [
                0.6024691358024692,
                0.6864197530864197
              ]
            },
            "validation": {
              "mean": 0.5438271604938272,
              "ci95": [
                0.5030864197530863,
                0.5820987654320987
              ]
            },
            "fixed": {
              "mean": 0.5314814814814814,
              "ci95": [
                0.48950617283950615,
                0.5746913580246914
              ]
            },
            "symmetric_gap": {
              "mean": 0.07654320987654321,
              "ci95": [
                0.05246913580246913,
                0.10061728395061728
              ]
            },
            "cross_minus_validation": {
              "mean": 0.10123456790123457,
              "ci95": [
                0.06296296296296297,
                0.13703703703703699
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.11358024691358025,
              "ci95": [
                0.06851851851851852,
                0.15802469135802472
              ]
            },
            "own_minus_validation": {
              "mean": 0.17777777777777778,
              "ci95": [
                0.14753086419753086,
                0.2098765432098766
              ]
            }
          }
        },
        "direct_80_minus_5": {
          "own_selected": {
            "mean": 0.08333333333333336,
            "ci95": [
              0.0654320987654321,
              0.1049382716049383
            ]
          },
          "cross_selected": {
            "mean": 0.043827160493827164,
            "ci95": [
              0.007407407407407418,
              0.07901234567901234
            ]
          },
          "validation": {
            "mean": 0.01296296296296296,
            "ci95": [
              -0.01851851851851851,
              0.04753086419753085
            ]
          },
          "fixed": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ]
          },
          "symmetric_gap": {
            "mean": 0.039506172839506186,
            "ci95": [
              0.005555555555555566,
              0.07222222222222223
            ]
          },
          "cross_minus_validation": {
            "mean": 0.030864197530864192,
            "ci95": [
              -0.016666666666666656,
              0.07345679012345681
            ]
          },
          "cross_minus_fixed": {
            "mean": 0.04382716049382716,
            "ci95": [
              0.007407407407407405,
              0.07901234567901234
            ]
          },
          "own_minus_validation": {
            "mean": 0.07037037037037037,
            "ci95": [
              0.029629629629629627,
              0.10679012345679013
            ]
          }
        }
      },
      "mlp": {
        "n_participants": 15,
        "budgets": {
          "1": {
            "own_selected": {
              "mean": 0.5320987654320988,
              "ci95": [
                0.48209876543209884,
                0.5820987654320988
              ]
            },
            "cross_selected": {
              "mean": 0.5320987654320988,
              "ci95": [
                0.48209876543209884,
                0.5820987654320988
              ]
            },
            "validation": {
              "mean": 0.5320987654320988,
              "ci95": [
                0.48209876543209884,
                0.5820987654320988
              ]
            },
            "fixed": {
              "mean": 0.5320987654320988,
              "ci95": [
                0.48209876543209884,
                0.5820987654320988
              ]
            },
            "symmetric_gap": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            },
            "cross_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            },
            "own_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            }
          },
          "5": {
            "own_selected": {
              "mean": 0.5820987654320987,
              "ci95": [
                0.5296296296296297,
                0.6320987654320988
              ]
            },
            "cross_selected": {
              "mean": 0.5654320987654321,
              "ci95": [
                0.5185185185185185,
                0.6098765432098765
              ]
            },
            "validation": {
              "mean": 0.5351851851851852,
              "ci95": [
                0.48703703703703705,
                0.5808641975308642
              ]
            },
            "fixed": {
              "mean": 0.5320987654320988,
              "ci95": [
                0.48209876543209884,
                0.5820987654320988
              ]
            },
            "symmetric_gap": {
              "mean": 0.016666666666666673,
              "ci95": [
                0.002469135802469134,
                0.03333333333333335
              ]
            },
            "cross_minus_validation": {
              "mean": 0.030246913580246913,
              "ci95": [
                0.003703703703703705,
                0.059259259259259255
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.03333333333333333,
              "ci95": [
                0.0074074074074074,
                0.06358024691358026
              ]
            },
            "own_minus_validation": {
              "mean": 0.04691358024691359,
              "ci95": [
                0.02222222222222224,
                0.0734567901234568
              ]
            }
          },
          "10": {
            "own_selected": {
              "mean": 0.6,
              "ci95": [
                0.5432098765432098,
                0.654320987654321
              ]
            },
            "cross_selected": {
              "mean": 0.5814814814814814,
              "ci95": [
                0.5314814814814814,
                0.6265586419753073
              ]
            },
            "validation": {
              "mean": 0.5407407407407407,
              "ci95": [
                0.49629629629629624,
                0.5820987654320988
              ]
            },
            "fixed": {
              "mean": 0.5320987654320988,
              "ci95": [
                0.48209876543209884,
                0.5820987654320988
              ]
            },
            "symmetric_gap": {
              "mean": 0.018518518518518528,
              "ci95": [
                0.0012345679012345687,
                0.03765432098765433
              ]
            },
            "cross_minus_validation": {
              "mean": 0.04074074074074074,
              "ci95": [
                0.01049382716049382,
                0.07592592592592594
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.04938271604938271,
              "ci95": [
                0.01728395061728394,
                0.09074074074074075
              ]
            },
            "own_minus_validation": {
              "mean": 0.05925925925925926,
              "ci95": [
                0.025925925925925932,
                0.09506172839506175
              ]
            }
          },
          "20": {
            "own_selected": {
              "mean": 0.6135802469135803,
              "ci95": [
                0.5549382716049382,
                0.6679012345679012
              ]
            },
            "cross_selected": {
              "mean": 0.5845679012345679,
              "ci95": [
                0.5320987654320987,
                0.6351851851851851
              ]
            },
            "validation": {
              "mean": 0.548148148148148,
              "ci95": [
                0.5012345679012344,
                0.5925925925925927
              ]
            },
            "fixed": {
              "mean": 0.5320987654320988,
              "ci95": [
                0.48209876543209884,
                0.5820987654320988
              ]
            },
            "symmetric_gap": {
              "mean": 0.02901234567901235,
              "ci95": [
                0.010493827160493832,
                0.049382716049382734
              ]
            },
            "cross_minus_validation": {
              "mean": 0.03641975308641975,
              "ci95": [
                0.0030864197530864174,
                0.07222222222222223
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.05246913580246914,
              "ci95": [
                0.016666666666666666,
                0.1
              ]
            },
            "own_minus_validation": {
              "mean": 0.06543209876543211,
              "ci95": [
                0.0308641975308642,
                0.10370370370370371
              ]
            }
          },
          "40": {
            "own_selected": {
              "mean": 0.6320987654320988,
              "ci95": [
                0.5746913580246914,
                0.6858024691358026
              ]
            },
            "cross_selected": {
              "mean": 0.6055555555555555,
              "ci95": [
                0.552469135802469,
                0.65679012345679
              ]
            },
            "validation": {
              "mean": 0.5487654320987654,
              "ci95": [
                0.49506172839506185,
                0.5962962962962963
              ]
            },
            "fixed": {
              "mean": 0.5320987654320988,
              "ci95": [
                0.48209876543209884,
                0.5820987654320988
              ]
            },
            "symmetric_gap": {
              "mean": 0.02654320987654322,
              "ci95": [
                0.0117283950617284,
                0.042592592592592605
              ]
            },
            "cross_minus_validation": {
              "mean": 0.05679012345679012,
              "ci95": [
                0.02716049382716048,
                0.0882716049382716
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.07345679012345678,
              "ci95": [
                0.03518518518518518,
                0.1222222222222222
              ]
            },
            "own_minus_validation": {
              "mean": 0.08333333333333333,
              "ci95": [
                0.04567901234567903,
                0.12407407407407407
              ]
            }
          },
          "80": {
            "own_selected": {
              "mean": 0.645679012345679,
              "ci95": [
                0.5901234567901235,
                0.698148148148148
              ]
            },
            "cross_selected": {
              "mean": 0.6117283950617284,
              "ci95": [
                0.5592592592592592,
                0.6617283950617284
              ]
            },
            "validation": {
              "mean": 0.5425925925925926,
              "ci95": [
                0.4919753086419753,
                0.5876543209876545
              ]
            },
            "fixed": {
              "mean": 0.5320987654320988,
              "ci95": [
                0.48209876543209884,
                0.5820987654320988
              ]
            },
            "symmetric_gap": {
              "mean": 0.03395061728395063,
              "ci95": [
                0.01728395061728395,
                0.05185185185185186
              ]
            },
            "cross_minus_validation": {
              "mean": 0.0691358024691358,
              "ci95": [
                0.03827160493827161,
                0.10308641975308643
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.07962962962962963,
              "ci95": [
                0.03888888888888888,
                0.13209876543209875
              ]
            },
            "own_minus_validation": {
              "mean": 0.10308641975308644,
              "ci95": [
                0.07037037037037037,
                0.13765432098765432
              ]
            }
          }
        },
        "direct_80_minus_5": {
          "own_selected": {
            "mean": 0.06358024691358025,
            "ci95": [
              0.03641975308641973,
              0.09753086419753085
            ]
          },
          "cross_selected": {
            "mean": 0.04629629629629631,
            "ci95": [
              0.01666666666666671,
              0.07962962962962966
            ]
          },
          "validation": {
            "mean": 0.0074074074074074,
            "ci95": [
              -0.00987654320987655,
              0.02592592592592592
            ]
          },
          "fixed": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ]
          },
          "symmetric_gap": {
            "mean": 0.017283950617283952,
            "ci95": [
              0.002469135802469135,
              0.032716049382716064
            ]
          },
          "cross_minus_validation": {
            "mean": 0.03888888888888888,
            "ci95": [
              0.01666666666666667,
              0.06236111111110977
            ]
          },
          "cross_minus_fixed": {
            "mean": 0.046296296296296294,
            "ci95": [
              0.016666666666666666,
              0.07962962962962963
            ]
          },
          "own_minus_validation": {
            "mean": 0.056172839506172835,
            "ci95": [
              0.03580246913580246,
              0.08024691358024691
            ]
          }
        }
      }
    },
    "seediv": {
      "dgcnn": {
        "n_participants": 15,
        "budgets": {
          "1": {
            "own_selected": {
              "mean": 0.3962962962962963,
              "ci95": [
                0.3444212962962962,
                0.4638888888888889
              ]
            },
            "cross_selected": {
              "mean": 0.3962962962962963,
              "ci95": [
                0.3444212962962962,
                0.4638888888888889
              ]
            },
            "validation": {
              "mean": 0.3962962962962963,
              "ci95": [
                0.3444212962962962,
                0.4638888888888889
              ]
            },
            "fixed": {
              "mean": 0.3962962962962963,
              "ci95": [
                0.3444212962962962,
                0.4638888888888889
              ]
            },
            "symmetric_gap": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            },
            "cross_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            },
            "own_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            }
          },
          "5": {
            "own_selected": {
              "mean": 0.4462962962962963,
              "ci95": [
                0.38333333333333325,
                0.5222222222222223
              ]
            },
            "cross_selected": {
              "mean": 0.40555555555555556,
              "ci95": [
                0.3435185185185185,
                0.47962962962962963
              ]
            },
            "validation": {
              "mean": 0.3907407407407407,
              "ci95": [
                0.3351851851851852,
                0.45648148148148143
              ]
            },
            "fixed": {
              "mean": 0.3962962962962963,
              "ci95": [
                0.3444212962962962,
                0.4638888888888889
              ]
            },
            "symmetric_gap": {
              "mean": 0.04074074074074074,
              "ci95": [
                0.026851851851851856,
                0.05555555555555556
              ]
            },
            "cross_minus_validation": {
              "mean": 0.014814814814814817,
              "ci95": [
                1.2721305490496584e-18,
                0.030555555555555548
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.00925925925925925,
              "ci95": [
                -0.011111111111111118,
                0.03055555555555555
              ]
            },
            "own_minus_validation": {
              "mean": 0.055555555555555566,
              "ci95": [
                0.03703703703703704,
                0.07592592592592594
              ]
            }
          },
          "10": {
            "own_selected": {
              "mean": 0.4675925925925926,
              "ci95": [
                0.40370370370370373,
                0.5416666666666666
              ]
            },
            "cross_selected": {
              "mean": 0.4157407407407407,
              "ci95": [
                0.34907407407407415,
                0.4925925925925925
              ]
            },
            "validation": {
              "mean": 0.3842592592592593,
              "ci95": [
                0.337037037037037,
                0.4407407407407407
              ]
            },
            "fixed": {
              "mean": 0.3962962962962963,
              "ci95": [
                0.3444212962962962,
                0.4638888888888889
              ]
            },
            "symmetric_gap": {
              "mean": 0.05185185185185185,
              "ci95": [
                0.036111111111111115,
                0.06851851851851852
              ]
            },
            "cross_minus_validation": {
              "mean": 0.03148148148148149,
              "ci95": [
                0.002777777777777789,
                0.06296296296296298
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.019444444444444438,
              "ci95": [
                -0.0074074074074074086,
                0.04722222222222223
              ]
            },
            "own_minus_validation": {
              "mean": 0.08333333333333334,
              "ci95": [
                0.05555555555555555,
                0.11388888888888889
              ]
            }
          },
          "20": {
            "own_selected": {
              "mean": 0.48611111111111105,
              "ci95": [
                0.4259259259259259,
                0.5574074074074074
              ]
            },
            "cross_selected": {
              "mean": 0.41666666666666674,
              "ci95": [
                0.3564814814814815,
                0.4870370370370371
              ]
            },
            "validation": {
              "mean": 0.3796296296296296,
              "ci95": [
                0.3324074074074074,
                0.43333333333333335
              ]
            },
            "fixed": {
              "mean": 0.3962962962962963,
              "ci95": [
                0.3444212962962962,
                0.4638888888888889
              ]
            },
            "symmetric_gap": {
              "mean": 0.06944444444444443,
              "ci95": [
                0.055555555555555566,
                0.08148148148148147
              ]
            },
            "cross_minus_validation": {
              "mean": 0.03703703703703704,
              "ci95": [
                0.010185185185185183,
                0.06481481481481481
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.02037037037037036,
              "ci95": [
                0.0009259259259259105,
                0.042592592592592585
              ]
            },
            "own_minus_validation": {
              "mean": 0.10648148148148147,
              "ci95": [
                0.07777777777777778,
                0.1361111111111111
              ]
            }
          },
          "40": {
            "own_selected": {
              "mean": 0.5018518518518519,
              "ci95": [
                0.437962962962963,
                0.5759259259259258
              ]
            },
            "cross_selected": {
              "mean": 0.42685185185185187,
              "ci95": [
                0.36296296296296293,
                0.5027777777777779
              ]
            },
            "validation": {
              "mean": 0.38333333333333336,
              "ci95": [
                0.337037037037037,
                0.43611111111111117
              ]
            },
            "fixed": {
              "mean": 0.3962962962962963,
              "ci95": [
                0.3444212962962962,
                0.4638888888888889
              ]
            },
            "symmetric_gap": {
              "mean": 0.07500000000000001,
              "ci95": [
                0.05833333333333333,
                0.09074074074074075
              ]
            },
            "cross_minus_validation": {
              "mean": 0.04351851851851852,
              "ci95": [
                0.0074074074074074086,
                0.08240740740740742
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.030555555555555548,
              "ci95": [
                0.005555555555555547,
                0.06018518518518517
              ]
            },
            "own_minus_validation": {
              "mean": 0.11851851851851854,
              "ci95": [
                0.09074074074074075,
                0.1481481481481482
              ]
            }
          },
          "80": {
            "own_selected": {
              "mean": 0.5148148148148148,
              "ci95": [
                0.4462962962962963,
                0.5935185185185184
              ]
            },
            "cross_selected": {
              "mean": 0.4388888888888889,
              "ci95": [
                0.37037037037037035,
                0.5194444444444444
              ]
            },
            "validation": {
              "mean": 0.38055555555555554,
              "ci95": [
                0.3361111111111111,
                0.43333333333333335
              ]
            },
            "fixed": {
              "mean": 0.3962962962962963,
              "ci95": [
                0.3444212962962962,
                0.4638888888888889
              ]
            },
            "symmetric_gap": {
              "mean": 0.07592592592592592,
              "ci95": [
                0.059259259259259255,
                0.09259259259259259
              ]
            },
            "cross_minus_validation": {
              "mean": 0.058333333333333334,
              "ci95": [
                0.029629629629629638,
                0.09166666666666666
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.042592592592592585,
              "ci95": [
                0.01388888888888889,
                0.07407407407407406
              ]
            },
            "own_minus_validation": {
              "mean": 0.13425925925925927,
              "ci95": [
                0.1055555555555556,
                0.16666666666666666
              ]
            }
          }
        },
        "direct_80_minus_5": {
          "own_selected": {
            "mean": 0.06851851851851852,
            "ci95": [
              0.04814814814814817,
              0.08981481481481482
            ]
          },
          "cross_selected": {
            "mean": 0.03333333333333336,
            "ci95": [
              0.015740740740740763,
              0.05092592592592597
            ]
          },
          "validation": {
            "mean": -0.010185185185185186,
            "ci95": [
              -0.03425925925925928,
              0.013888888888888866
            ]
          },
          "fixed": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ]
          },
          "symmetric_gap": {
            "mean": 0.03518518518518519,
            "ci95": [
              0.01759259259259258,
              0.0527777777777778
            ]
          },
          "cross_minus_validation": {
            "mean": 0.043518518518518526,
            "ci95": [
              0.015740740740740736,
              0.07685185185185185
            ]
          },
          "cross_minus_fixed": {
            "mean": 0.03333333333333333,
            "ci95": [
              0.01574074074074074,
              0.05092592592592593
            ]
          },
          "own_minus_validation": {
            "mean": 0.0787037037037037,
            "ci95": [
              0.05,
              0.11296296296296296
            ]
          }
        }
      },
      "mlp": {
        "n_participants": 15,
        "budgets": {
          "1": {
            "own_selected": {
              "mean": 0.3712962962962963,
              "ci95": [
                0.33796296296296297,
                0.40740740740740744
              ]
            },
            "cross_selected": {
              "mean": 0.3712962962962963,
              "ci95": [
                0.33796296296296297,
                0.40740740740740744
              ]
            },
            "validation": {
              "mean": 0.3712962962962963,
              "ci95": [
                0.33796296296296297,
                0.40740740740740744
              ]
            },
            "fixed": {
              "mean": 0.3712962962962963,
              "ci95": [
                0.33796296296296297,
                0.40740740740740744
              ]
            },
            "symmetric_gap": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            },
            "cross_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            },
            "own_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            }
          },
          "5": {
            "own_selected": {
              "mean": 0.4018518518518518,
              "ci95": [
                0.37222222222222207,
                0.4351851851851851
              ]
            },
            "cross_selected": {
              "mean": 0.37870370370370376,
              "ci95": [
                0.3481481481481482,
                0.41203703703703715
              ]
            },
            "validation": {
              "mean": 0.37129629629629624,
              "ci95": [
                0.3342592592592593,
                0.4111111111111111
              ]
            },
            "fixed": {
              "mean": 0.3712962962962963,
              "ci95": [
                0.33796296296296297,
                0.40740740740740744
              ]
            },
            "symmetric_gap": {
              "mean": 0.023148148148148154,
              "ci95": [
                0.01666666666666666,
                0.029629629629629648
              ]
            },
            "cross_minus_validation": {
              "mean": 0.007407407407407404,
              "ci95": [
                -0.012962962962962966,
                0.03425925925925925
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.007407407407407395,
              "ci95": [
                -0.007407407407407423,
                0.023148148148148147
              ]
            },
            "own_minus_validation": {
              "mean": 0.030555555555555555,
              "ci95": [
                0.013888888888888888,
                0.052777777777777785
              ]
            }
          },
          "10": {
            "own_selected": {
              "mean": 0.41203703703703703,
              "ci95": [
                0.38333333333333325,
                0.4435185185185185
              ]
            },
            "cross_selected": {
              "mean": 0.38518518518518524,
              "ci95": [
                0.35462962962962963,
                0.4194444444444445
              ]
            },
            "validation": {
              "mean": 0.3731481481481482,
              "ci95": [
                0.3342592592592592,
                0.4148148148148148
              ]
            },
            "fixed": {
              "mean": 0.3712962962962963,
              "ci95": [
                0.33796296296296297,
                0.40740740740740744
              ]
            },
            "symmetric_gap": {
              "mean": 0.026851851851851852,
              "ci95": [
                0.018518518518518524,
                0.034259259259259274
              ]
            },
            "cross_minus_validation": {
              "mean": 0.012037037037037034,
              "ci95": [
                -0.006481481481481492,
                0.035185185185185194
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.013888888888888876,
              "ci95": [
                -0.0018518518518518775,
                0.028703703703703707
              ]
            },
            "own_minus_validation": {
              "mean": 0.03888888888888889,
              "ci95": [
                0.021296296296296292,
                0.06018518518518519
              ]
            }
          },
          "20": {
            "own_selected": {
              "mean": 0.42777777777777776,
              "ci95": [
                0.39444444444444454,
                0.46481481481481485
              ]
            },
            "cross_selected": {
              "mean": 0.3925925925925926,
              "ci95": [
                0.3601851851851851,
                0.42962962962962964
              ]
            },
            "validation": {
              "mean": 0.3722222222222222,
              "ci95": [
                0.3361111111111111,
                0.41296296296296303
              ]
            },
            "fixed": {
              "mean": 0.3712962962962963,
              "ci95": [
                0.33796296296296297,
                0.40740740740740744
              ]
            },
            "symmetric_gap": {
              "mean": 0.03518518518518519,
              "ci95": [
                0.02592592592592592,
                0.04444444444444443
              ]
            },
            "cross_minus_validation": {
              "mean": 0.02037037037037037,
              "ci95": [
                0.002777777777777771,
                0.040740740740740744
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.021296296296296292,
              "ci95": [
                0.0027777777777777788,
                0.038888888888888876
              ]
            },
            "own_minus_validation": {
              "mean": 0.05555555555555555,
              "ci95": [
                0.03981481481481482,
                0.075
              ]
            }
          },
          "40": {
            "own_selected": {
              "mean": 0.44351851851851853,
              "ci95": [
                0.41018518518518515,
                0.48055555555555546
              ]
            },
            "cross_selected": {
              "mean": 0.3972222222222222,
              "ci95": [
                0.36296296296296293,
                0.43425925925925923
              ]
            },
            "validation": {
              "mean": 0.374074074074074,
              "ci95": [
                0.34259259259259256,
                0.4111111111111111
              ]
            },
            "fixed": {
              "mean": 0.3712962962962963,
              "ci95": [
                0.33796296296296297,
                0.40740740740740744
              ]
            },
            "symmetric_gap": {
              "mean": 0.04629629629629631,
              "ci95": [
                0.032407407407407406,
                0.062037037037037036
              ]
            },
            "cross_minus_validation": {
              "mean": 0.023148148148148143,
              "ci95": [
                0.009259259259259252,
                0.03611111111111111
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.02592592592592591,
              "ci95": [
                0.008333333333333326,
                0.041666666666666664
              ]
            },
            "own_minus_validation": {
              "mean": 0.06944444444444443,
              "ci95": [
                0.057407407407407414,
                0.08148148148148149
              ]
            }
          },
          "80": {
            "own_selected": {
              "mean": 0.46388888888888885,
              "ci95": [
                0.42777777777777787,
                0.5037037037037037
              ]
            },
            "cross_selected": {
              "mean": 0.3972222222222222,
              "ci95": [
                0.35833333333333334,
                0.4425925925925926
              ]
            },
            "validation": {
              "mean": 0.36481481481481476,
              "ci95": [
                0.3277777777777777,
                0.4064814814814814
              ]
            },
            "fixed": {
              "mean": 0.3712962962962963,
              "ci95": [
                0.33796296296296297,
                0.40740740740740744
              ]
            },
            "symmetric_gap": {
              "mean": 0.06666666666666665,
              "ci95": [
                0.052777777777777764,
                0.08055555555555553
              ]
            },
            "cross_minus_validation": {
              "mean": 0.03240740740740741,
              "ci95": [
                0.01018518518518519,
                0.055555555555555566
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.025925925925925918,
              "ci95": [
                0.004629629629629624,
                0.04907407407407406
              ]
            },
            "own_minus_validation": {
              "mean": 0.09907407407407406,
              "ci95": [
                0.07777777777777777,
                0.12314814814814815
              ]
            }
          }
        },
        "direct_80_minus_5": {
          "own_selected": {
            "mean": 0.06203703703703703,
            "ci95": [
              0.04814814814814816,
              0.07962962962962959
            ]
          },
          "cross_selected": {
            "mean": 0.018518518518518528,
            "ci95": [
              -0.006481481481481469,
              0.048148148148148155
            ]
          },
          "validation": {
            "mean": -0.006481481481481479,
            "ci95": [
              -0.02129629629629629,
              0.008333333333333323
            ]
          },
          "fixed": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ]
          },
          "symmetric_gap": {
            "mean": 0.04351851851851851,
            "ci95": [
              0.02592592592592592,
              0.06018518518518516
            ]
          },
          "cross_minus_validation": {
            "mean": 0.025000000000000012,
            "ci95": [
              -0.00277777777777777,
              0.05462962962962963
            ]
          },
          "cross_minus_fixed": {
            "mean": 0.018518518518518524,
            "ci95": [
              -0.006481481481481469,
              0.04814814814814814
            ]
          },
          "own_minus_validation": {
            "mean": 0.0685185185185185,
            "ci95": [
              0.048148148148148134,
              0.09166666666666666
            ]
          }
        }
      }
    },
    "seedv": {
      "dgcnn": {
        "n_participants": 16,
        "budgets": {
          "1": {
            "own_selected": {
              "mean": 0.3375,
              "ci95": [
                0.30624999999999997,
                0.3729166666666667
              ]
            },
            "cross_selected": {
              "mean": 0.3375,
              "ci95": [
                0.30624999999999997,
                0.3729166666666667
              ]
            },
            "validation": {
              "mean": 0.3375,
              "ci95": [
                0.30624999999999997,
                0.3729166666666667
              ]
            },
            "fixed": {
              "mean": 0.3375,
              "ci95": [
                0.30624999999999997,
                0.3729166666666667
              ]
            },
            "symmetric_gap": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            },
            "cross_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            },
            "own_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            }
          },
          "5": {
            "own_selected": {
              "mean": 0.428125,
              "ci95": [
                0.38541666666666663,
                0.47708333333333336
              ]
            },
            "cross_selected": {
              "mean": 0.3677083333333333,
              "ci95": [
                0.3291666666666667,
                0.409375
              ]
            },
            "validation": {
              "mean": 0.3333333333333333,
              "ci95": [
                0.296875,
                0.371875
              ]
            },
            "fixed": {
              "mean": 0.3375,
              "ci95": [
                0.30624999999999997,
                0.3729166666666667
              ]
            },
            "symmetric_gap": {
              "mean": 0.060416666666666674,
              "ci95": [
                0.042708333333333334,
                0.08125
              ]
            },
            "cross_minus_validation": {
              "mean": 0.034375,
              "ci95": [
                0.010416666666666668,
                0.06354166666666666
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.030208333333333337,
              "ci95": [
                0.006249999999999993,
                0.05520833333333333
              ]
            },
            "own_minus_validation": {
              "mean": 0.09479166666666666,
              "ci95": [
                0.06875,
                0.12395833333333331
              ]
            }
          },
          "10": {
            "own_selected": {
              "mean": 0.4427083333333333,
              "ci95": [
                0.39687500000000003,
                0.49479166666666663
              ]
            },
            "cross_selected": {
              "mean": 0.36458333333333337,
              "ci95": [
                0.3197916666666667,
                0.41145833333333337
              ]
            },
            "validation": {
              "mean": 0.35833333333333334,
              "ci95": [
                0.3135416666666667,
                0.41041666666666665
              ]
            },
            "fixed": {
              "mean": 0.3375,
              "ci95": [
                0.30624999999999997,
                0.3729166666666667
              ]
            },
            "symmetric_gap": {
              "mean": 0.078125,
              "ci95": [
                0.059375,
                0.09687500000000002
              ]
            },
            "cross_minus_validation": {
              "mean": 0.006249999999999999,
              "ci95": [
                -0.023958333333333335,
                0.040624999999999994
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.027083333333333334,
              "ci95": [
                1.7293024651143845e-18,
                0.05520833333333334
              ]
            },
            "own_minus_validation": {
              "mean": 0.084375,
              "ci95": [
                0.06041666666666667,
                0.1125
              ]
            }
          },
          "20": {
            "own_selected": {
              "mean": 0.4645833333333333,
              "ci95": [
                0.4197916666666667,
                0.515625
              ]
            },
            "cross_selected": {
              "mean": 0.3645833333333333,
              "ci95": [
                0.31875,
                0.4125
              ]
            },
            "validation": {
              "mean": 0.359375,
              "ci95": [
                0.3125,
                0.4135416666666667
              ]
            },
            "fixed": {
              "mean": 0.3375,
              "ci95": [
                0.30624999999999997,
                0.3729166666666667
              ]
            },
            "symmetric_gap": {
              "mean": 0.09999999999999999,
              "ci95": [
                0.08229166666666665,
                0.11666666666666667
              ]
            },
            "cross_minus_validation": {
              "mean": 0.005208333333333337,
              "ci95": [
                -0.021875,
                0.034375
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.027083333333333334,
              "ci95": [
                -0.002083333333333326,
                0.058333333333333334
              ]
            },
            "own_minus_validation": {
              "mean": 0.10520833333333332,
              "ci95": [
                0.08541666666666667,
                0.12708333333333333
              ]
            }
          },
          "40": {
            "own_selected": {
              "mean": 0.48958333333333337,
              "ci95": [
                0.4395833333333333,
                0.5427083333333333
              ]
            },
            "cross_selected": {
              "mean": 0.3833333333333333,
              "ci95": [
                0.3364583333333333,
                0.43437499999999996
              ]
            },
            "validation": {
              "mean": 0.3520833333333333,
              "ci95": [
                0.309375,
                0.39895833333333336
              ]
            },
            "fixed": {
              "mean": 0.3375,
              "ci95": [
                0.30624999999999997,
                0.3729166666666667
              ]
            },
            "symmetric_gap": {
              "mean": 0.10625,
              "ci95": [
                0.08125,
                0.13125
              ]
            },
            "cross_minus_validation": {
              "mean": 0.031249999999999997,
              "ci95": [
                -0.0010416666666666664,
                0.06770833333333333
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.04583333333333334,
              "ci95": [
                0.012500000000000008,
                0.08125000000000002
              ]
            },
            "own_minus_validation": {
              "mean": 0.13749999999999998,
              "ci95": [
                0.11041666666666666,
                0.16770833333333332
              ]
            }
          },
          "80": {
            "own_selected": {
              "mean": 0.5125,
              "ci95": [
                0.46249999999999997,
                0.5645833333333333
              ]
            },
            "cross_selected": {
              "mean": 0.39166666666666666,
              "ci95": [
                0.3447916666666667,
                0.43854166666666666
              ]
            },
            "validation": {
              "mean": 0.3572916666666667,
              "ci95": [
                0.31145833333333334,
                0.40729166666666666
              ]
            },
            "fixed": {
              "mean": 0.3375,
              "ci95": [
                0.30624999999999997,
                0.3729166666666667
              ]
            },
            "symmetric_gap": {
              "mean": 0.12083333333333335,
              "ci95": [
                0.09270833333333334,
                0.14895833333333336
              ]
            },
            "cross_minus_validation": {
              "mean": 0.03437499999999999,
              "ci95": [
                -0.0031250000000000154,
                0.07606770833333107
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.05416666666666667,
              "ci95": [
                0.01875,
                0.09375
              ]
            },
            "own_minus_validation": {
              "mean": 0.15520833333333334,
              "ci95": [
                0.12395833333333334,
                0.190625
              ]
            }
          }
        },
        "direct_80_minus_5": {
          "own_selected": {
            "mean": 0.08437499999999999,
            "ci95": [
              0.06354166666666665,
              0.10625000000000001
            ]
          },
          "cross_selected": {
            "mean": 0.02395833333333333,
            "ci95": [
              0.0031249999999999854,
              0.04583333333333333
            ]
          },
          "validation": {
            "mean": 0.02395833333333333,
            "ci95": [
              -0.008333333333333331,
              0.055208333333333345
            ]
          },
          "fixed": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ]
          },
          "symmetric_gap": {
            "mean": 0.060416666666666674,
            "ci95": [
              0.034375,
              0.08958333333333335
            ]
          },
          "cross_minus_validation": {
            "mean": -1.214306433183765e-17,
            "ci95": [
              -0.039583333333333345,
              0.04270833333333333
            ]
          },
          "cross_minus_fixed": {
            "mean": 0.023958333333333328,
            "ci95": [
              0.0031249999999999906,
              0.04583333333333333
            ]
          },
          "own_minus_validation": {
            "mean": 0.06041666666666666,
            "ci95": [
              0.030208333333333327,
              0.09479166666666666
            ]
          }
        }
      },
      "mlp": {
        "n_participants": 16,
        "budgets": {
          "1": {
            "own_selected": {
              "mean": 0.37604166666666666,
              "ci95": [
                0.33333333333333337,
                0.4197916666666667
              ]
            },
            "cross_selected": {
              "mean": 0.37604166666666666,
              "ci95": [
                0.33333333333333337,
                0.4197916666666667
              ]
            },
            "validation": {
              "mean": 0.37604166666666666,
              "ci95": [
                0.33333333333333337,
                0.4197916666666667
              ]
            },
            "fixed": {
              "mean": 0.37604166666666666,
              "ci95": [
                0.33333333333333337,
                0.4197916666666667
              ]
            },
            "symmetric_gap": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            },
            "cross_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            },
            "own_minus_validation": {
              "mean": 0.0,
              "ci95": [
                0.0,
                0.0
              ]
            }
          },
          "5": {
            "own_selected": {
              "mean": 0.4,
              "ci95": [
                0.3541666666666667,
                0.446875
              ]
            },
            "cross_selected": {
              "mean": 0.3729166666666667,
              "ci95": [
                0.328125,
                0.4177083333333333
              ]
            },
            "validation": {
              "mean": 0.36458333333333337,
              "ci95": [
                0.32291666666666663,
                0.4083333333333333
              ]
            },
            "fixed": {
              "mean": 0.37604166666666666,
              "ci95": [
                0.33333333333333337,
                0.4197916666666667
              ]
            },
            "symmetric_gap": {
              "mean": 0.027083333333333327,
              "ci95": [
                0.014583333333333332,
                0.040624999999999994
              ]
            },
            "cross_minus_validation": {
              "mean": 0.00833333333333333,
              "ci95": [
                -0.005208333333333336,
                0.023958333333333325
              ]
            },
            "cross_minus_fixed": {
              "mean": -0.003125000000000001,
              "ci95": [
                -0.017708333333333333,
                0.01458333333333332
              ]
            },
            "own_minus_validation": {
              "mean": 0.03541666666666665,
              "ci95": [
                0.02083333333333333,
                0.05104166666666665
              ]
            }
          },
          "10": {
            "own_selected": {
              "mean": 0.4135416666666667,
              "ci95": [
                0.36979166666666663,
                0.459375
              ]
            },
            "cross_selected": {
              "mean": 0.3739583333333333,
              "ci95": [
                0.3354166666666666,
                0.41666666666666663
              ]
            },
            "validation": {
              "mean": 0.36354166666666665,
              "ci95": [
                0.31875,
                0.4104427083333311
              ]
            },
            "fixed": {
              "mean": 0.37604166666666666,
              "ci95": [
                0.33333333333333337,
                0.4197916666666667
              ]
            },
            "symmetric_gap": {
              "mean": 0.039583333333333325,
              "ci95": [
                0.02499999999999999,
                0.054166666666666655
              ]
            },
            "cross_minus_validation": {
              "mean": 0.01041666666666667,
              "ci95": [
                -0.00625,
                0.02708333333333334
              ]
            },
            "cross_minus_fixed": {
              "mean": -0.002083333333333331,
              "ci95": [
                -0.021875000000000002,
                0.01875
              ]
            },
            "own_minus_validation": {
              "mean": 0.049999999999999996,
              "ci95": [
                0.03229166666666666,
                0.06979166666666664
              ]
            }
          },
          "20": {
            "own_selected": {
              "mean": 0.42500000000000004,
              "ci95": [
                0.38020833333333337,
                0.4708333333333333
              ]
            },
            "cross_selected": {
              "mean": 0.3729166666666667,
              "ci95": [
                0.3302083333333333,
                0.4197916666666667
              ]
            },
            "validation": {
              "mean": 0.3625,
              "ci95": [
                0.31666666666666665,
                0.41041666666666665
              ]
            },
            "fixed": {
              "mean": 0.37604166666666666,
              "ci95": [
                0.33333333333333337,
                0.4197916666666667
              ]
            },
            "symmetric_gap": {
              "mean": 0.05208333333333333,
              "ci95": [
                0.037500000000000006,
                0.065625
              ]
            },
            "cross_minus_validation": {
              "mean": 0.010416666666666673,
              "ci95": [
                -0.006249999999999998,
                0.027083333333333345
              ]
            },
            "cross_minus_fixed": {
              "mean": -0.0031249999999999967,
              "ci95": [
                -0.026041666666666664,
                0.01979166666666668
              ]
            },
            "own_minus_validation": {
              "mean": 0.0625,
              "ci95": [
                0.042708333333333334,
                0.08333333333333331
              ]
            }
          },
          "40": {
            "own_selected": {
              "mean": 0.4375,
              "ci95": [
                0.39166666666666666,
                0.48541666666666666
              ]
            },
            "cross_selected": {
              "mean": 0.375,
              "ci95": [
                0.33125,
                0.4239583333333333
              ]
            },
            "validation": {
              "mean": 0.35625,
              "ci95": [
                0.3052083333333333,
                0.41041666666666665
              ]
            },
            "fixed": {
              "mean": 0.37604166666666666,
              "ci95": [
                0.33333333333333337,
                0.4197916666666667
              ]
            },
            "symmetric_gap": {
              "mean": 0.062499999999999986,
              "ci95": [
                0.04583333333333334,
                0.07916666666666666
              ]
            },
            "cross_minus_validation": {
              "mean": 0.018750000000000003,
              "ci95": [
                -0.004166666666666649,
                0.04166666666666666
              ]
            },
            "cross_minus_fixed": {
              "mean": -0.0010416666666666647,
              "ci95": [
                -0.028124999999999983,
                0.024999999999999994
              ]
            },
            "own_minus_validation": {
              "mean": 0.08124999999999999,
              "ci95": [
                0.059375000000000004,
                0.10520833333333332
              ]
            }
          },
          "80": {
            "own_selected": {
              "mean": 0.44895833333333335,
              "ci95": [
                0.40104166666666663,
                0.5
              ]
            },
            "cross_selected": {
              "mean": 0.3822916666666667,
              "ci95": [
                0.3364583333333333,
                0.43125
              ]
            },
            "validation": {
              "mean": 0.34687500000000004,
              "ci95": [
                0.29583333333333334,
                0.4010416666666667
              ]
            },
            "fixed": {
              "mean": 0.37604166666666666,
              "ci95": [
                0.33333333333333337,
                0.4197916666666667
              ]
            },
            "symmetric_gap": {
              "mean": 0.06666666666666667,
              "ci95": [
                0.04895833333333335,
                0.08333333333333334
              ]
            },
            "cross_minus_validation": {
              "mean": 0.035416666666666666,
              "ci95": [
                0.01041666666666666,
                0.06041666666666667
              ]
            },
            "cross_minus_fixed": {
              "mean": 0.006249999999999998,
              "ci95": [
                -0.014583333333333334,
                0.028125000000000004
              ]
            },
            "own_minus_validation": {
              "mean": 0.10208333333333333,
              "ci95": [
                0.07500000000000001,
                0.13124999999999998
              ]
            }
          }
        },
        "direct_80_minus_5": {
          "own_selected": {
            "mean": 0.04895833333333333,
            "ci95": [
              0.030208333333333358,
              0.06979166666666664
            ]
          },
          "cross_selected": {
            "mean": 0.009375000000000003,
            "ci95": [
              -0.014583333333333339,
              0.03541666666666662
            ]
          },
          "validation": {
            "mean": -0.017708333333333333,
            "ci95": [
              -0.040625,
              0.003124999999999996
            ]
          },
          "fixed": {
            "mean": 0.0,
            "ci95": [
              0.0,
              0.0
            ]
          },
          "symmetric_gap": {
            "mean": 0.03958333333333334,
            "ci95": [
              0.02083333333333335,
              0.059375
            ]
          },
          "cross_minus_validation": {
            "mean": 0.02708333333333333,
            "ci95": [
              0.0031249999999999993,
              0.052083333333333315
            ]
          },
          "cross_minus_fixed": {
            "mean": 0.009375,
            "ci95": [
              -0.014583333333333339,
              0.03541666666666665
            ]
          },
          "own_minus_validation": {
            "mean": 0.06666666666666668,
            "ci95": [
              0.04687500000000001,
              0.08645833333333336
            ]
          }
        }
      }
    }
  }
}

==> anc/v4_aggregates/trial_budget_results.csv <==
dataset,model,K,metric,mean_fraction,ci_low,ci_high,n_participants
seed,dgcnn,1,own_selected,0.5314814814814814,0.48950617283950615,0.5746913580246914,15
seed,dgcnn,1,cross_selected,0.5314814814814814,0.48950617283950615,0.5746913580246914,15
seed,dgcnn,1,validation,0.5314814814814814,0.48950617283950615,0.5746913580246914,15
seed,dgcnn,1,fixed,0.5314814814814814,0.48950617283950615,0.5746913580246914,15
seed,dgcnn,1,symmetric_gap,0.0,0.0,0.0,15
seed,dgcnn,1,cross_minus_validation,0.0,0.0,0.0,15
seed,dgcnn,1,cross_minus_fixed,0.0,0.0,0.0,15
seed,dgcnn,1,own_minus_validation,0.0,0.0,0.0,15
seed,dgcnn,5,own_selected,0.6382716049382716,0.5993827160493826,0.6765432098765433,15
seed,dgcnn,5,cross_selected,0.6012345679012346,0.5611111111111111,0.6407407407407408,15
seed,dgcnn,5,validation,0.5308641975308642,0.4833333333333332,0.5728395061728395,15
seed,dgcnn,5,fixed,0.5314814814814814,0.48950617283950615,0.5746913580246914,15
seed,dgcnn,5,symmetric_gap,0.03703703703703704,0.01728395061728395,0.05987654320987653,15
seed,dgcnn,5,cross_minus_validation,0.07037037037037037,0.041358024691358033,0.10123456790123457,15
seed,dgcnn,5,cross_minus_fixed,0.0697530864197531,0.042592592592592605,0.09938271604938274,15
seed,dgcnn,5,own_minus_validation,0.10740740740740742,0.07469135802469136,0.14382716049382716,15
seed,dgcnn,10,own_selected,0.6666666666666666,0.6296296296296295,0.7018518518518518,15
seed,dgcnn,10,cross_selected,0.6135802469135803,0.5771604938271604,0.6475308641975309,15
seed,dgcnn,10,validation,0.5123456790123456,0.46234567901234563,0.5592592592592592,15
seed,dgcnn,10,fixed,0.5314814814814814,0.48950617283950615,0.5746913580246914,15
seed,dgcnn,10,symmetric_gap,0.053086419753086415,0.038271604938271614,0.06790123456790124,15
seed,dgcnn,10,cross_minus_validation,0.10123456790123457,0.06604938271604939,0.1395061728395062,15
seed,dgcnn,10,cross_minus_fixed,0.08209876543209879,0.052469135802469126,0.11358024691358026,15
seed,dgcnn,10,own_minus_validation,0.15432098765432098,0.11913580246913581,0.19074074074074077,15
seed,dgcnn,20,own_selected,0.6913580246913581,0.6499999999999999,0.7271604938271605,15
seed,dgcnn,20,cross_selected,0.6432098765432098,0.6074074074074074,0.6759259259259259,15
seed,dgcnn,20,validation,0.5203703703703703,0.47283950617283943,0.5654320987654321,15
seed,dgcnn,20,fixed,0.5314814814814814,0.48950617283950615,0.5746913580246914,15
seed,dgcnn,20,symmetric_gap,0.04814814814814815,0.03209876543209876,0.06296296296296298,15
seed,dgcnn,20,cross_minus_validation,0.12283950617283952,0.0777777777777778,0.17222222222222225,15
seed,dgcnn,20,cross_minus_fixed,0.11172839506172841,0.07530864197530864,0.14938271604938272,15
seed,dgcnn,20,own_minus_validation,0.17098765432098767,0.12716049382716052,0.21790123456790125,15
seed,dgcnn,40,own_selected,0.708641975308642,0.6611111111111112,0.7500000000000001,15
seed,dgcnn,40,cross_selected,0.6499999999999999,0.6104938271604939,0.6876543209876543,15
seed,dgcnn,40,validation,0.5308641975308642,0.48333333333333334,0.574074074074074,15
seed,dgcnn,40,fixed,0.5314814814814814,0.48950617283950615,0.5746913580246914,15
seed,dgcnn,40,symmetric_gap,0.05864197530864198,0.0382716049382716,0.08024691358024691,15
seed,dgcnn,40,cross_minus_validation,0.11913580246913581,0.08086419753086421,0.16234567901234565,15
seed,dgcnn,40,cross_minus_fixed,0.11851851851851852,0.07839506172839507,0.15925925925925927,15
seed,dgcnn,40,own_minus_validation,0.17777777777777778,0.13518518518518519,0.22407407407407412,15
seed,dgcnn,80,own_selected,0.721604938271605,0.680246913580247,0.758641975308642,15
seed,dgcnn,80,cross_selected,0.6450617283950618,0.6024691358024692,0.6864197530864197,15
seed,dgcnn,80,validation,0.5438271604938272,0.5030864197530863,0.5820987654320987,15
seed,dgcnn,80,fixed,0.5314814814814814,0.48950617283950615,0.5746913580246914,15
seed,dgcnn,80,symmetric_gap,0.07654320987654321,0.05246913580246913,0.10061728395061728,15
seed,dgcnn,80,cross_minus_validation,0.10123456790123457,0.06296296296296297,0.13703703703703699,15
seed,dgcnn,80,cross_minus_fixed,0.11358024691358025,0.06851851851851852,0.15802469135802472,15
seed,dgcnn,80,own_minus_validation,0.17777777777777778,0.14753086419753086,0.2098765432098766,15
seed,mlp,1,own_selected,0.5320987654320988,0.48209876543209884,0.5820987654320988,15
seed,mlp,1,cross_selected,0.5320987654320988,0.48209876543209884,0.5820987654320988,15
seed,mlp,1,validation,0.5320987654320988,0.48209876543209884,0.5820987654320988,15
seed,mlp,1,fixed,0.5320987654320988,0.48209876543209884,0.5820987654320988,15
seed,mlp,1,symmetric_gap,0.0,0.0,0.0,15
seed,mlp,1,cross_minus_validation,0.0,0.0,0.0,15
seed,mlp,1,cross_minus_fixed,0.0,0.0,0.0,15
seed,mlp,1,own_minus_validation,0.0,0.0,0.0,15
seed,mlp,5,own_selected,0.5820987654320987,0.5296296296296297,0.6320987654320988,15
seed,mlp,5,cross_selected,0.5654320987654321,0.5185185185185185,0.6098765432098765,15
seed,mlp,5,validation,0.5351851851851852,0.48703703703703705,0.5808641975308642,15
seed,mlp,5,fixed,0.5320987654320988,0.48209876543209884,0.5820987654320988,15
seed,mlp,5,symmetric_gap,0.016666666666666673,0.002469135802469134,0.03333333333333335,15
seed,mlp,5,cross_minus_validation,0.030246913580246913,0.003703703703703705,0.059259259259259255,15
seed,mlp,5,cross_minus_fixed,0.03333333333333333,0.0074074074074074,0.06358024691358026,15
seed,mlp,5,own_minus_validation,0.04691358024691359,0.02222222222222224,0.0734567901234568,15
seed,mlp,10,own_selected,0.6,0.5432098765432098,0.654320987654321,15
seed,mlp,10,cross_selected,0.5814814814814814,0.5314814814814814,0.6265586419753073,15
seed,mlp,10,validation,0.5407407407407407,0.49629629629629624,0.5820987654320988,15
seed,mlp,10,fixed,0.5320987654320988,0.48209876543209884,0.5820987654320988,15
seed,mlp,10,symmetric_gap,0.018518518518518528,0.0012345679012345687,0.03765432098765433,15
seed,mlp,10,cross_minus_validation,0.04074074074074074,0.01049382716049382,0.07592592592592594,15
seed,mlp,10,cross_minus_fixed,0.04938271604938271,0.01728395061728394,0.09074074074074075,15
seed,mlp,10,own_minus_validation,0.05925925925925926,0.025925925925925932,0.09506172839506175,15
seed,mlp,20,own_selected,0.6135802469135803,0.5549382716049382,0.6679012345679012,15
seed,mlp,20,cross_selected,0.5845679012345679,0.5320987654320987,0.6351851851851851,15
seed,mlp,20,validation,0.548148148148148,0.5012345679012344,0.5925925925925927,15
seed,mlp,20,fixed,0.5320987654320988,0.48209876543209884,0.5820987654320988,15
seed,mlp,20,symmetric_gap,0.02901234567901235,0.010493827160493832,0.049382716049382734,15
seed,mlp,20,cross_minus_validation,0.03641975308641975,0.0030864197530864174,0.07222222222222223,15
seed,mlp,20,cross_minus_fixed,0.05246913580246914,0.016666666666666666,0.1,15
seed,mlp,20,own_minus_validation,0.06543209876543211,0.0308641975308642,0.10370370370370371,15
seed,mlp,40,own_selected,0.6320987654320988,0.5746913580246914,0.6858024691358026,15
seed,mlp,40,cross_selected,0.6055555555555555,0.552469135802469,0.65679012345679,15
seed,mlp,40,validation,0.5487654320987654,0.49506172839506185,0.5962962962962963,15
seed,mlp,40,fixed,0.5320987654320988,0.48209876543209884,0.5820987654320988,15
seed,mlp,40,symmetric_gap,0.02654320987654322,0.0117283950617284,0.042592592592592605,15
seed,mlp,40,cross_minus_validation,0.05679012345679012,0.02716049382716048,0.0882716049382716,15
seed,mlp,40,cross_minus_fixed,0.07345679012345678,0.03518518518518518,0.1222222222222222,15
seed,mlp,40,own_minus_validation,0.08333333333333333,0.04567901234567903,0.12407407407407407,15
seed,mlp,80,own_selected,0.645679012345679,0.5901234567901235,0.698148148148148,15
seed,mlp,80,cross_selected,0.6117283950617284,0.5592592592592592,0.6617283950617284,15
seed,mlp,80,validation,0.5425925925925926,0.4919753086419753,0.5876543209876545,15
seed,mlp,80,fixed,0.5320987654320988,0.48209876543209884,0.5820987654320988,15
seed,mlp,80,symmetric_gap,0.03395061728395063,0.01728395061728395,0.05185185185185186,15
seed,mlp,80,cross_minus_validation,0.0691358024691358,0.03827160493827161,0.10308641975308643,15
seed,mlp,80,cross_minus_fixed,0.07962962962962963,0.03888888888888888,0.13209876543209875,15
seed,mlp,80,own_minus_validation,0.10308641975308644,0.07037037037037037,0.13765432098765432,15
seediv,dgcnn,1,own_selected,0.3962962962962963,0.3444212962962962,0.4638888888888889,15
seediv,dgcnn,1,cross_selected,0.3962962962962963,0.3444212962962962,0.4638888888888889,15
seediv,dgcnn,1,validation,0.3962962962962963,0.3444212962962962,0.4638888888888889,15
seediv,dgcnn,1,fixed,0.3962962962962963,0.3444212962962962,0.4638888888888889,15
seediv,dgcnn,1,symmetric_gap,0.0,0.0,0.0,15
seediv,dgcnn,1,cross_minus_validation,0.0,0.0,0.0,15
seediv,dgcnn,1,cross_minus_fixed,0.0,0.0,0.0,15
seediv,dgcnn,1,own_minus_validation,0.0,0.0,0.0,15
seediv,dgcnn,5,own_selected,0.4462962962962963,0.38333333333333325,0.5222222222222223,15
seediv,dgcnn,5,cross_selected,0.40555555555555556,0.3435185185185185,0.47962962962962963,15
seediv,dgcnn,5,validation,0.3907407407407407,0.3351851851851852,0.45648148148148143,15
seediv,dgcnn,5,fixed,0.3962962962962963,0.3444212962962962,0.4638888888888889,15
seediv,dgcnn,5,symmetric_gap,0.04074074074074074,0.026851851851851856,0.05555555555555556,15
seediv,dgcnn,5,cross_minus_validation,0.014814814814814817,1.2721305490496584e-18,0.030555555555555548,15
seediv,dgcnn,5,cross_minus_fixed,0.00925925925925925,-0.011111111111111118,0.03055555555555555,15
seediv,dgcnn,5,own_minus_validation,0.055555555555555566,0.03703703703703704,0.07592592592592594,15
seediv,dgcnn,10,own_selected,0.4675925925925926,0.40370370370370373,0.5416666666666666,15
seediv,dgcnn,10,cross_selected,0.4157407407407407,0.34907407407407415,0.4925925925925925,15
seediv,dgcnn,10,validation,0.3842592592592593,0.337037037037037,0.4407407407407407,15
seediv,dgcnn,10,fixed,0.3962962962962963,0.3444212962962962,0.4638888888888889,15
seediv,dgcnn,10,symmetric_gap,0.05185185185185185,0.036111111111111115,0.06851851851851852,15
seediv,dgcnn,10,cross_minus_validation,0.03148148148148149,0.002777777777777789,0.06296296296296298,15
seediv,dgcnn,10,cross_minus_fixed,0.019444444444444438,-0.0074074074074074086,0.04722222222222223,15
seediv,dgcnn,10,own_minus_validation,0.08333333333333334,0.05555555555555555,0.11388888888888889,15
seediv,dgcnn,20,own_selected,0.48611111111111105,0.4259259259259259,0.5574074074074074,15
seediv,dgcnn,20,cross_selected,0.41666666666666674,0.3564814814814815,0.4870370370370371,15
seediv,dgcnn,20,validation,0.3796296296296296,0.3324074074074074,0.43333333333333335,15
seediv,dgcnn,20,fixed,0.3962962962962963,0.3444212962962962,0.4638888888888889,15
seediv,dgcnn,20,symmetric_gap,0.06944444444444443,0.055555555555555566,0.08148148148148147,15
seediv,dgcnn,20,cross_minus_validation,0.03703703703703704,0.010185185185185183,0.06481481481481481,15
seediv,dgcnn,20,cross_minus_fixed,0.02037037037037036,0.0009259259259259105,0.042592592592592585,15
seediv,dgcnn,20,own_minus_validation,0.10648148148148147,0.07777777777777778,0.1361111111111111,15
seediv,dgcnn,40,own_selected,0.5018518518518519,0.437962962962963,0.5759259259259258,15
seediv,dgcnn,40,cross_selected,0.42685185185185187,0.36296296296296293,0.5027777777777779,15
seediv,dgcnn,40,validation,0.38333333333333336,0.337037037037037,0.43611111111111117,15
seediv,dgcnn,40,fixed,0.3962962962962963,0.3444212962962962,0.4638888888888889,15
seediv,dgcnn,40,symmetric_gap,0.07500000000000001,0.05833333333333333,0.09074074074074075,15
seediv,dgcnn,40,cross_minus_validation,0.04351851851851852,0.0074074074074074086,0.08240740740740742,15
seediv,dgcnn,40,cross_minus_fixed,0.030555555555555548,0.005555555555555547,0.06018518518518517,15
seediv,dgcnn,40,own_minus_validation,0.11851851851851854,0.09074074074074075,0.1481481481481482,15
seediv,dgcnn,80,own_selected,0.5148148148148148,0.4462962962962963,0.5935185185185184,15
seediv,dgcnn,80,cross_selected,0.4388888888888889,0.37037037037037035,0.5194444444444444,15
seediv,dgcnn,80,validation,0.38055555555555554,0.3361111111111111,0.43333333333333335,15
seediv,dgcnn,80,fixed,0.3962962962962963,0.3444212962962962,0.4638888888888889,15
seediv,dgcnn,80,symmetric_gap,0.07592592592592592,0.059259259259259255,0.09259259259259259,15
seediv,dgcnn,80,cross_minus_validation,0.058333333333333334,0.029629629629629638,0.09166666666666666,15
seediv,dgcnn,80,cross_minus_fixed,0.042592592592592585,0.01388888888888889,0.07407407407407406,15
seediv,dgcnn,80,own_minus_validation,0.13425925925925927,0.1055555555555556,0.16666666666666666,15
seediv,mlp,1,own_selected,0.3712962962962963,0.33796296296296297,0.40740740740740744,15
seediv,mlp,1,cross_selected,0.3712962962962963,0.33796296296296297,0.40740740740740744,15
seediv,mlp,1,validation,0.3712962962962963,0.33796296296296297,0.40740740740740744,15
seediv,mlp,1,fixed,0.3712962962962963,0.33796296296296297,0.40740740740740744,15
seediv,mlp,1,symmetric_gap,0.0,0.0,0.0,15
seediv,mlp,1,cross_minus_validation,0.0,0.0,0.0,15
seediv,mlp,1,cross_minus_fixed,0.0,0.0,0.0,15
seediv,mlp,1,own_minus_validation,0.0,0.0,0.0,15
seediv,mlp,5,own_selected,0.4018518518518518,0.37222222222222207,0.4351851851851851,15
seediv,mlp,5,cross_selected,0.37870370370370376,0.3481481481481482,0.41203703703703715,15
seediv,mlp,5,validation,0.37129629629629624,0.3342592592592593,0.4111111111111111,15
seediv,mlp,5,fixed,0.3712962962962963,0.33796296296296297,0.40740740740740744,15
seediv,mlp,5,symmetric_gap,0.023148148148148154,0.01666666666666666,0.029629629629629648,15
seediv,mlp,5,cross_minus_validation,0.007407407407407404,-0.012962962962962966,0.03425925925925925,15
seediv,mlp,5,cross_minus_fixed,0.007407407407407395,-0.007407407407407423,0.023148148148148147,15
seediv,mlp,5,own_minus_validation,0.030555555555555555,0.013888888888888888,0.052777777777777785,15
seediv,mlp,10,own_selected,0.41203703703703703,0.38333333333333325,0.4435185185185185,15
seediv,mlp,10,cross_selected,0.38518518518518524,0.35462962962962963,0.4194444444444445,15
seediv,mlp,10,validation,0.3731481481481482,0.3342592592592592,0.4148148148148148,15
seediv,mlp,10,fixed,0.3712962962962963,0.33796296296296297,0.40740740740740744,15
seediv,mlp,10,symmetric_gap,0.026851851851851852,0.018518518518518524,0.034259259259259274,15
seediv,mlp,10,cross_minus_validation,0.012037037037037034,-0.006481481481481492,0.035185185185185194,15
seediv,mlp,10,cross_minus_fixed,0.013888888888888876,-0.0018518518518518775,0.028703703703703707,15
seediv,mlp,10,own_minus_validation,0.03888888888888889,0.021296296296296292,0.06018518518518519,15
seediv,mlp,20,own_selected,0.42777777777777776,0.39444444444444454,0.46481481481481485,15
seediv,mlp,20,cross_selected,0.3925925925925926,0.3601851851851851,0.42962962962962964,15
seediv,mlp,20,validation,0.3722222222222222,0.3361111111111111,0.41296296296296303,15
seediv,mlp,20,fixed,0.3712962962962963,0.33796296296296297,0.40740740740740744,15
seediv,mlp,20,symmetric_gap,0.03518518518518519,0.02592592592592592,0.04444444444444443,15
seediv,mlp,20,cross_minus_validation,0.02037037037037037,0.002777777777777771,0.040740740740740744,15
seediv,mlp,20,cross_minus_fixed,0.021296296296296292,0.0027777777777777788,0.038888888888888876,15
seediv,mlp,20,own_minus_validation,0.05555555555555555,0.03981481481481482,0.075,15
seediv,mlp,40,own_selected,0.44351851851851853,0.41018518518518515,0.48055555555555546,15
seediv,mlp,40,cross_selected,0.3972222222222222,0.36296296296296293,0.43425925925925923,15
seediv,mlp,40,validation,0.374074074074074,0.34259259259259256,0.4111111111111111,15
seediv,mlp,40,fixed,0.3712962962962963,0.33796296296296297,0.40740740740740744,15
seediv,mlp,40,symmetric_gap,0.04629629629629631,0.032407407407407406,0.062037037037037036,15
seediv,mlp,40,cross_minus_validation,0.023148148148148143,0.009259259259259252,0.03611111111111111,15
seediv,mlp,40,cross_minus_fixed,0.02592592592592591,0.008333333333333326,0.041666666666666664,15
seediv,mlp,40,own_minus_validation,0.06944444444444443,0.057407407407407414,0.08148148148148149,15
seediv,mlp,80,own_selected,0.46388888888888885,0.42777777777777787,0.5037037037037037,15
seediv,mlp,80,cross_selected,0.3972222222222222,0.35833333333333334,0.4425925925925926,15
seediv,mlp,80,validation,0.36481481481481476,0.3277777777777777,0.4064814814814814,15
seediv,mlp,80,fixed,0.3712962962962963,0.33796296296296297,0.40740740740740744,15
seediv,mlp,80,symmetric_gap,0.06666666666666665,0.052777777777777764,0.08055555555555553,15
seediv,mlp,80,cross_minus_validation,0.03240740740740741,0.01018518518518519,0.055555555555555566,15
seediv,mlp,80,cross_minus_fixed,0.025925925925925918,0.004629629629629624,0.04907407407407406,15
seediv,mlp,80,own_minus_validation,0.09907407407407406,0.07777777777777777,0.12314814814814815,15
seedv,dgcnn,1,own_selected,0.3375,0.30624999999999997,0.3729166666666667,16
seedv,dgcnn,1,cross_selected,0.3375,0.30624999999999997,0.3729166666666667,16
seedv,dgcnn,1,validation,0.3375,0.30624999999999997,0.3729166666666667,16
seedv,dgcnn,1,fixed,0.3375,0.30624999999999997,0.3729166666666667,16
seedv,dgcnn,1,symmetric_gap,0.0,0.0,0.0,16
seedv,dgcnn,1,cross_minus_validation,0.0,0.0,0.0,16
seedv,dgcnn,1,cross_minus_fixed,0.0,0.0,0.0,16
seedv,dgcnn,1,own_minus_validation,0.0,0.0,0.0,16
seedv,dgcnn,5,own_selected,0.428125,0.38541666666666663,0.47708333333333336,16
seedv,dgcnn,5,cross_selected,0.3677083333333333,0.3291666666666667,0.409375,16
seedv,dgcnn,5,validation,0.3333333333333333,0.296875,0.371875,16
seedv,dgcnn,5,fixed,0.3375,0.30624999999999997,0.3729166666666667,16
seedv,dgcnn,5,symmetric_gap,0.060416666666666674,0.042708333333333334,0.08125,16
seedv,dgcnn,5,cross_minus_validation,0.034375,0.010416666666666668,0.06354166666666666,16
seedv,dgcnn,5,cross_minus_fixed,0.030208333333333337,0.006249999999999993,0.05520833333333333,16
seedv,dgcnn,5,own_minus_validation,0.09479166666666666,0.06875,0.12395833333333331,16
seedv,dgcnn,10,own_selected,0.4427083333333333,0.39687500000000003,0.49479166666666663,16
seedv,dgcnn,10,cross_selected,0.36458333333333337,0.3197916666666667,0.41145833333333337,16
seedv,dgcnn,10,validation,0.35833333333333334,0.3135416666666667,0.41041666666666665,16
seedv,dgcnn,10,fixed,0.3375,0.30624999999999997,0.3729166666666667,16
seedv,dgcnn,10,symmetric_gap,0.078125,0.059375,0.09687500000000002,16
seedv,dgcnn,10,cross_minus_validation,0.006249999999999999,-0.023958333333333335,0.040624999999999994,16
seedv,dgcnn,10,cross_minus_fixed,0.027083333333333334,1.7293024651143845e-18,0.05520833333333334,16
seedv,dgcnn,10,own_minus_validation,0.084375,0.06041666666666667,0.1125,16
seedv,dgcnn,20,own_selected,0.4645833333333333,0.4197916666666667,0.515625,16
seedv,dgcnn,20,cross_selected,0.3645833333333333,0.31875,0.4125,16
seedv,dgcnn,20,validation,0.359375,0.3125,0.4135416666666667,16
seedv,dgcnn,20,fixed,0.3375,0.30624999999999997,0.3729166666666667,16
seedv,dgcnn,20,symmetric_gap,0.09999999999999999,0.08229166666666665,0.11666666666666667,16
seedv,dgcnn,20,cross_minus_validation,0.005208333333333337,-0.021875,0.034375,16
seedv,dgcnn,20,cross_minus_fixed,0.027083333333333334,-0.002083333333333326,0.058333333333333334,16
seedv,dgcnn,20,own_minus_validation,0.10520833333333332,0.08541666666666667,0.12708333333333333,16
seedv,dgcnn,40,own_selected,0.48958333333333337,0.4395833333333333,0.5427083333333333,16
seedv,dgcnn,40,cross_selected,0.3833333333333333,0.3364583333333333,0.43437499999999996,16
seedv,dgcnn,40,validation,0.3520833333333333,0.309375,0.39895833333333336,16
seedv,dgcnn,40,fixed,0.3375,0.30624999999999997,0.3729166666666667,16
seedv,dgcnn,40,symmetric_gap,0.10625,0.08125,0.13125,16
seedv,dgcnn,40,cross_minus_validation,0.031249999999999997,-0.0010416666666666664,0.06770833333333333,16
seedv,dgcnn,40,cross_minus_fixed,0.04583333333333334,0.012500000000000008,0.08125000000000002,16
seedv,dgcnn,40,own_minus_validation,0.13749999999999998,0.11041666666666666,0.16770833333333332,16
seedv,dgcnn,80,own_selected,0.5125,0.46249999999999997,0.5645833333333333,16
seedv,dgcnn,80,cross_selected,0.39166666666666666,0.3447916666666667,0.43854166666666666,16
seedv,dgcnn,80,validation,0.3572916666666667,0.31145833333333334,0.40729166666666666,16
seedv,dgcnn,80,fixed,0.3375,0.30624999999999997,0.3729166666666667,16
seedv,dgcnn,80,symmetric_gap,0.12083333333333335,0.09270833333333334,0.14895833333333336,16
seedv,dgcnn,80,cross_minus_validation,0.03437499999999999,-0.0031250000000000154,0.07606770833333107,16
seedv,dgcnn,80,cross_minus_fixed,0.05416666666666667,0.01875,0.09375,16
seedv,dgcnn,80,own_minus_validation,0.15520833333333334,0.12395833333333334,0.190625,16
seedv,mlp,1,own_selected,0.37604166666666666,0.33333333333333337,0.4197916666666667,16
seedv,mlp,1,cross_selected,0.37604166666666666,0.33333333333333337,0.4197916666666667,16
seedv,mlp,1,validation,0.37604166666666666,0.33333333333333337,0.4197916666666667,16
seedv,mlp,1,fixed,0.37604166666666666,0.33333333333333337,0.4197916666666667,16
seedv,mlp,1,symmetric_gap,0.0,0.0,0.0,16
seedv,mlp,1,cross_minus_validation,0.0,0.0,0.0,16
seedv,mlp,1,cross_minus_fixed,0.0,0.0,0.0,16
seedv,mlp,1,own_minus_validation,0.0,0.0,0.0,16
seedv,mlp,5,own_selected,0.4,0.3541666666666667,0.446875,16
seedv,mlp,5,cross_selected,0.3729166666666667,0.328125,0.4177083333333333,16
seedv,mlp,5,validation,0.36458333333333337,0.32291666666666663,0.4083333333333333,16
seedv,mlp,5,fixed,0.37604166666666666,0.33333333333333337,0.4197916666666667,16
seedv,mlp,5,symmetric_gap,0.027083333333333327,0.014583333333333332,0.040624999999999994,16
seedv,mlp,5,cross_minus_validation,0.00833333333333333,-0.005208333333333336,0.023958333333333325,16
seedv,mlp,5,cross_minus_fixed,-0.003125000000000001,-0.017708333333333333,0.01458333333333332,16
seedv,mlp,5,own_minus_validation,0.03541666666666665,0.02083333333333333,0.05104166666666665,16
seedv,mlp,10,own_selected,0.4135416666666667,0.36979166666666663,0.459375,16
seedv,mlp,10,cross_selected,0.3739583333333333,0.3354166666666666,0.41666666666666663,16
seedv,mlp,10,validation,0.36354166666666665,0.31875,0.4104427083333311,16
seedv,mlp,10,fixed,0.37604166666666666,0.33333333333333337,0.4197916666666667,16
seedv,mlp,10,symmetric_gap,0.039583333333333325,0.02499999999999999,0.054166666666666655,16
seedv,mlp,10,cross_minus_validation,0.01041666666666667,-0.00625,0.02708333333333334,16
seedv,mlp,10,cross_minus_fixed,-0.002083333333333331,-0.021875000000000002,0.01875,16
seedv,mlp,10,own_minus_validation,0.049999999999999996,0.03229166666666666,0.06979166666666664,16
seedv,mlp,20,own_selected,0.42500000000000004,0.38020833333333337,0.4708333333333333,16
seedv,mlp,20,cross_selected,0.3729166666666667,0.3302083333333333,0.4197916666666667,16
seedv,mlp,20,validation,0.3625,0.31666666666666665,0.41041666666666665,16
seedv,mlp,20,fixed,0.37604166666666666,0.33333333333333337,0.4197916666666667,16
seedv,mlp,20,symmetric_gap,0.05208333333333333,0.037500000000000006,0.065625,16
seedv,mlp,20,cross_minus_validation,0.010416666666666673,-0.006249999999999998,0.027083333333333345,16
seedv,mlp,20,cross_minus_fixed,-0.0031249999999999967,-0.026041666666666664,0.01979166666666668,16
seedv,mlp,20,own_minus_validation,0.0625,0.042708333333333334,0.08333333333333331,16
seedv,mlp,40,own_selected,0.4375,0.39166666666666666,0.48541666666666666,16
seedv,mlp,40,cross_selected,0.375,0.33125,0.4239583333333333,16
seedv,mlp,40,validation,0.35625,0.3052083333333333,0.41041666666666665,16
seedv,mlp,40,fixed,0.37604166666666666,0.33333333333333337,0.4197916666666667,16
seedv,mlp,40,symmetric_gap,0.062499999999999986,0.04583333333333334,0.07916666666666666,16
seedv,mlp,40,cross_minus_validation,0.018750000000000003,-0.004166666666666649,0.04166666666666666,16
seedv,mlp,40,cross_minus_fixed,-0.0010416666666666647,-0.028124999999999983,0.024999999999999994,16
seedv,mlp,40,own_minus_validation,0.08124999999999999,0.059375000000000004,0.10520833333333332,16
seedv,mlp,80,own_selected,0.44895833333333335,0.40104166666666663,0.5,16
seedv,mlp,80,cross_selected,0.3822916666666667,0.3364583333333333,0.43125,16
seedv,mlp,80,validation,0.34687500000000004,0.29583333333333334,0.4010416666666667,16
seedv,mlp,80,fixed,0.37604166666666666,0.33333333333333337,0.4197916666666667,16
seedv,mlp,80,symmetric_gap,0.06666666666666667,0.04895833333333335,0.08333333333333334,16
seedv,mlp,80,cross_minus_validation,0.035416666666666666,0.01041666666666666,0.06041666666666667,16
seedv,mlp,80,cross_minus_fixed,0.006249999999999998,-0.014583333333333334,0.028125000000000004,16
seedv,mlp,80,own_minus_validation,0.10208333333333333,0.07500000000000001,0.13124999999999998,16


==> anc/validation/independent_verification.json <==
{
  "status": "verified",
  "cells": 300,
  "reconstructed_numeric_checks": 108000,
  "all_participant_intervals_reconstructed": true,
  "scope": "all epoch trial metrics, final-policy window metrics and mean logits, all candidate contrasts and participant intervals; not a full training rerun"
}

==> anc/validation/tests.log <==
...............                                                          [100%]
15 passed in 5.59s


==> anc/validation/tool_conformance.json <==
{
  "status": "passed",
  "examples": [
    {
      "case": "unequal_participant_window_counts",
      "expected": [
        0.75,
        0.5
      ],
      "observed": [
        0.75,
        0.5
      ],
      "passed": true
    },
    {
      "case": "mean_logits_not_majority_vote",
      "expected": 1.0,
      "observed": 1.0,
      "passed": true
    },
    {
      "case": "conflicting_trial_labels",
      "expected": true,
      "observed": true,
      "passed": true
    },
    {
      "case": "nonfinite_predictions",
      "expected": true,
      "observed": true,
      "passed": true
    },
    {
      "case": "earliest_maximum",
      "expected": 2,
      "observed": 2,
      "passed": true
    },
    {
      "case": "complete_disjoint_partitions",
      "expected": true,
      "observed": true,
      "passed": true
    },
    {
      "case": "overlapping_partitions",
      "expected": true,
      "observed": true,
      "passed": true
    },
    {
      "case": "complete_frozen_contact_record",
      "expected": true,
      "observed": true,
      "passed": true
    },
    {
      "case": "premature_audit_contact",
      "expected": false,
      "observed": false,
      "passed": true
    },
    {
      "case": "missing_cell",
      "expected": false,
      "observed": false,
      "passed": true
    },
    {
      "case": "duplicate_audit_contact",
      "expected": false,
      "observed": false,
      "passed": true
    }
  ],
  "scope": "11 constructed conformance cases, not empirical detection sensitivity or comparison against a general-purpose leakage detector; supplied records only"
}
